SMEFT ATLAS: The Landscape Beyond the Standard Model

The Standard Model Effective Field Theory (SMEFT) based on the unbroken gauge group $\text{SU(3)}_C\otimes\text{SU(2)}_L\otimes\text{U(1)}_Y$ and containing only particles of the Standard Model (SM) has developed in the last decade to a mature field. It is the framework to be used in the energy gap from scales sufficiently higher than the electroweak scale up to the lowest energy scale at which new particles show up. We summarize the present status of this theory with a particular emphasize on its role in the indirect search for new physics (NP). While flavour physics of both quarks and leptons is the main topic of our review, we also discuss electric dipole moments, anomalous magnetic moments $(g-2)_{\mu,e}$, $Z$-pole observables, Higgs observables and high-$p_T$ scattering processes within the SMEFT. We group the observables into ten classes and list for each class the most relevant operators and the corresponding renormalization group equations (RGEs). We exhibit the correlations between different classes implied both by the operator mixing and the $\text{SU(2)}_L$ gauge symmetry. Our main goal is to provide an insight into the complicated operator structure of this framework which hopefully will facilitate the identification of valid ultraviolet completions behind possible anomalies observed in future data. Numerous colourful charts, and 85 tables, while representing rather complicated RG evolution from the NP scale down to the electroweak scale, beautify the involved SMEFT landscape. Over 950 references to the literature underline the importance and the popularity of this field. We discuss both top-down and bottom-up approaches as well as their interplay. This allows us eventually to present an atlas of different landscapes beyond the SM that includes heavy gauge bosons and scalars, vector-like quarks and leptons and leptoquarks.

==> anc/RGEsupplement.tex <==
\documentclass[12pt,a4paper]{article}
%\pdfoutput=1
\usepackage{comment}
\usepackage[T1]{fontenc}
\usepackage{color}
\usepackage{adjustbox}
\usepackage{amssymb,bbold,MnSymbol}
\usepackage{epsf}
\usepackage{epsfig}
\usepackage{relsize}
\usepackage{longtable}
\usepackage{enumerate}
\usepackage{slashed}
\usepackage[dvipsnames]{xcolor}
%\usepackage{hyperref}
\usepackage[linktoc=page,bookmarks=false,colorlinks=false,linkbordercolor=RoyalBlue,citebordercolor=ForestGreen,urlbordercolor=CornflowerBlue]{hyperref}
\usepackage{latexsym,mathrsfs,dsfont}
\usepackage[normalem]{ulem} % for strikeout \sout
\usepackage[compress]{cite}
\usepackage{graphicx}
\usepackage{makecell}
\usepackage{cancel}
\usepackage{url}
\usepackage{booktabs}
\usepackage{float}
\usepackage{multirow}
\usepackage{changepage}
\usepackage[hypcap]{caption, subcaption}
\usepackage{stackengine}

\newcommand{\Dlr}{\overset\bigbigarrow{D}}
\newcommand{\DlrImu}{\Dlr_\mu \hspace*{-0.16cm}{}^I}
\newcommand{\Dl}{\overset\bigarrow{D}}
% \def\CC{{C\nolinebreak[4]\hspace{-.05em}\raisebox{.4ex}{\tiny\bf ++}}}

\usepackage{tikz}
\usetikzlibrary{decorations.pathmorphing} % noisy shapes
\usetikzlibrary{fit, matrix}                                    % fitting shapes to coordinates
\usetikzlibrary{backgrounds}    % drawing the background after the foreground
\usetikzlibrary{shapes,arrows,fit,calc,positioning}

% to manipulate table of content vertical spacing
% [titles] is to make it work with fancyhdr-package
% \usepackage[titles]{tocloft}

%  \usepackage{amsmath}

% \usepackage{tabularx,colortbl}

\setlength{\textwidth}{16.5cm}  \setlength{\textheight}{24.0cm}
\setlength{\oddsidemargin}{0cm} \setlength{\evensidemargin}{0cm}
\setlength{\headheight}{14.5pt} \setlength{\headsep}{1cm}
\setlength{\topmargin}{-0.9cm}  \setlength{\footskip}{4.5pt}

%\setlength{\textwidth}{16cm} \setlength{\textheight}{23.2cm}
%\setlength{\oddsidemargin}{0cm} \setlength{\evensidemargin}{0cm}
%\setlength{\headheight}{14.5pt} \setlength{\headsep}{1cm}
%\setlength{\topmargin}{0cm} \setlength{\footskip}{4.5pt}





%%%%%%%%%%%%%%%%%
% from Manohar to be reomved later

\newcommand\hcancel[2][black]{\setbox0=\hbox{$#2$}%
\rlap{\raisebox{.45\ht0}{\textcolor{#1}{\rule{\wd0}{1pt}}}}#2}

% from Manohar, we can later move it to the main file
% not all of these maybe used!
%\def\nn{\nonumber\\ }
\def\rd{{\rm d}}
\def\abs#1{\big| #1 \big| }
\def\lsix{ \mathcal{L}^{(6)}}
\def\lchi{\Lambda_\chi}
\def\lqcd{ \Lambda_{\text{QCD}}}
\def\vev#1{\big\langle #1 \big\rangle}
\def\msbar{$\overline{\hbox{MS}}$}
\def\hyp{\mathsf{y}}
\def\tr{{\rm Tr}\,}
\def\gamHY{\gamma^{(Y)}_H}
\def\gamfY#1#2#3{\gamma^{(Y)}_{\substack{#1 \\ #2 #3}}}


%%%%%%%
% boxed algin
\newcommand{\boxalign}[2][0.97\textwidth]{
\par\noindent\tikzstyle{mybox} = [draw=black,inner sep=6pt]
\begin{center}
\begin{tikzpicture}
\node [mybox] (box){%
\begin{minipage}{#1}{\vspace{-5mm}#2}\end{minipage}
 };
\end{tikzpicture}\end{center}
} 
%%%%%%%%

\addtolength{\jot}{5pt}
\addtolength{\arraycolsep}{-3pt}

\renewcommand{\textfraction}{0}

%%%%%%%%%%%%%%%%%%%% make nicer headings %%%%%%%%%%%%%%%%%%%%%%%%%%
\usepackage{fancyhdr}
\pagestyle{fancyplain}
\renewcommand{\sectionmark}[1]{
  \markboth{\thesection\~~#1}{\thesubsection\ #1}}   % section title
% \lhead[\fancyplain{}{\thepage}]{\fancyplain{}{\bigmark}}
\lhead[\fancyplain{}{\thepage}]{\fancyplain{}{\leftmark}}
\rhead[\fancyplain{}{}]{\fancyplain{}{\thepage}}
\cfoot{}
\advance\headheight by 3.0truept       % for 12pt mandatory...
%%%%%%%%%%%%%%%%%%%% end nicer headings %%%%%%%%%%%%%%%%%%%%%%%%%%%

\interfootnotelinepenalty=10000

% reduce float-only pages such that only 80% float objects will
% become pure float-only pages
\renewcommand{\floatpagefraction}{.8}

% suppress warnings of type ``... PDF inclusion: multiple pdfs with page groups...''
\pdfsuppresswarningpagegroup=1

% allow algin to break long equations over several pages
\allowdisplaybreaks[1]

%--------+---------+---------+---------+---------+---------+---------+---------+
%
%    Macros
%
%--------+---------+---------+---------+---------+---------+---------+---------+

% colors
\definecolor{red}{cmyk}{0,1,1,0.4}
\definecolor{darkgreen}{rgb}{0.0,0.6,0.0}
\definecolor{cDarkGrey}{RGB}{91,91,91}
\definecolor{cGrey}{RGB}{245,243,238}
\definecolor{cBlue}{RGB}{0,110,191}
\definecolor{cLightBlue}{RGB}{214,237,252}
\definecolor{cRed}{RGB}{196,0,100}
\definecolor{cLightRed}{RGB}{254,222,237}
\definecolor{cGreen}{RGB}{0,166,80}
\definecolor{cLightGreen}{RGB}{254,222,237}
\definecolor{cOrange}{RGB}{221,74,44}
\definecolor{cLightOrange}{RGB}{255,215,210}
\definecolor{cPurple}{RGB}{93,35,125}
\definecolor{cLightPurple}{RGB}{241,230,252}
\definecolor{cYellow}{RGB}{252,191,10}
\definecolor{cISSRBlue}{RGB}{0,111,174}
\definecolor{cISSRGrey}{RGB}{167,169,172}

%
\newcommand{\be}{\begin{equation}}
\newcommand{\ee}{\end{equation}}

\newcommand{\no}{\nonumber}
\newcommand{\nnb}{\nonumber}
\newcommand{\nn}{\nonumber}

\newcommand{\noi}{\noindent}
\newcommand{\gev}{\, {\rm GeV}}
\newcommand{\mev}{\, {\rm MeV}}

% For SMEFT ADMs
\def\hyp{\mathsf{y}}

% comments
\newcounter{TODO}
\newcommand{\todo}[1]{{\color{blue}{\stepcounter{TODO}[ToDo$\,$\theTODO] #1}}}
\newcommand{\mdfd}[1]{{\color{magenta}{#1}}}
\newcommand{\jk}[1]{{\color{blue}{[JK] \textit{#1}}}}
\newcommand{\ajb}[1]{{\color{cBlue}{{[AJB]} {#1}}}}
\newcommand{\ja}[1]{{\color{cGreen}{{[JA]} {#1}}}}

% references to ...
\def\refeq#1{(\ref{#1})}
\newcommand{\refeqs}[2]{(\ref{#1})-- (\ref{#2})}
\def\refEq#1{Eq.~(\ref{#1})}
\def\refsec#1{Section~\ref{#1}}
\def\refSec#1{Sec.~\ref{#1}}
\def\refapp#1{Appendix~\ref{#1}}
\def\reffig#1{Figure~\ref{#1}}
\newcommand{\reffigs}[2]{Figures~\ref{#1}--\ref{#2}}
\def\reftab#1{Table~\ref{#1}}
\newcommand{\reftabs}[2]{Table~\ref{#1}--\ref{#2}}

% introduce some functions as math operators
\DeclareMathOperator{\sgn}{sgn}
\DeclareMathOperator{\Li2}{Li_2}
\DeclareMathOperator{\re}{Re}
\DeclareMathOperator{\im}{Im}

\def\One{\text{\normalsize $\mathbb{1}$}}

% convenience
\newcommand{\bm}{\boldmath}
\newcommand{\ov}{\overline}
\newcommand{\oL}[1]{\overline{#1}}
\newcommand{\wT}[1]{\widetilde{#1}}

\newcommand{\ord}[1]{\mathcal{O}\big(#1 \big)}

\newcommand{\MSbar}{${\overline{\text{MS}}}$}

\newcommand{\Heff}{H_{eff}}
\newcommand{\hc}{\mathrm{h.c.}}

\newcommand{\DF}{\Delta\,F}

\newcommand{\cA}{\mathcal{A}}
\newcommand{\cE}{\mathcal{E}}
\newcommand{\cL}{\mathcal{L}}
\newcommand{\cH}{\mathcal{H}}
\newcommand{\cN}{\mathcal{N}}
\newcommand{\cR}{\mathcal{R}}

% energy units
\newcommand{\MeV}{\,\text{MeV}}
\newcommand{\meV}{\text{MeV}}
\newcommand{\GeV}{\,\text{GeV}}
\newcommand{\geV}{\text{GeV}}
\newcommand{\TeV}{\,\text{TeV}}
\newcommand{\teV}{\text{TeV}}

% CKM
\newcommand{\vcb}{|V_{cb}|}
\newcommand{\vtd}{|V_{td}|}
\newcommand{\vub}{|V_{ub}|}
\newcommand{\vts}{|V_{ts}|}
\newcommand{\vus}{|V_{us}|}

% Yukawas
\newcommand{\yuk}{{Y}}
\newcommand{\diagyuk}{{\lambda}}
\newcommand{\hatdyuk}{{\hat\lambda}}
\newcommand{\realV}{V}
% New from AJBappendix
\newcommand{\ts}{\tilde s}
\newcommand{\tc}{\tilde c}
\newcommand{\YukD}[1]{Y_{#1}^\dagger}
\newcommand{\Yuk}[1]{Y_{#1}^{}}
\def\klpll{K_L\to\pi^0\ell^+\ell^-}

% Kaon specific
\newcommand{\bsi}{B_6^{(1/2)}}
\newcommand{\bei}{B_8^{(3/2)}}
\newcommand{\kepe}{\kappa_{\varepsilon^\prime}}
\newcommand{\keps}{\kappa_{\varepsilon}}
\newcommand{\epe}{\varepsilon'/\varepsilon}
\newcommand{\kkm}{$K\!-\!\ovl{K}{}\,$\ mixing}
\newcommand{\epsK}{\varepsilon_K}
\def\kpn{K^+\bigarrow\pi^+\nu\bar\nu}
\def\klpn{K_{L}\bigarrow\pi^0\nu\bar\nu}

\newcommand{\KKbar}{K^0-\bar{K}^0}
\newcommand{\DDbar}{D^0-\bar{D}^0}
\newcommand{\BBbar}{B_{s,d}-\bar{B}_{s,d}}
\newcommand{\BBbarD}{B_d-\bar{B}_d}
\newcommand{\BBbarS}{B_s-\bar{B}_s}

% couplings, factorization & renormalization scales

\newcommand{\alS}{\alpha_s}
\newcommand{\talS}{\tilde\alpha_s}

\newcommand{\alE}{\alpha_\text{em}}
\newcommand{\talE}{\tilde\alpha_\text{em}}

\newcommand{\Lms}{\Lambda_{\overline{\text{MS}}}}
\newcommand{\muir}{{\mu_\text{IR}}}
\newcommand{\muLow}{{\mu_\text{had}}}
\newcommand{\muEW}{{\mu_\text{ew}}}
\newcommand{\muNP}{{\Lambda}}

% Warsaw Basis
\newcommand{\nc}{\newcommand}
\nc{\eps}{\varepsilon}
\nc{\vp}{H}
\nc{\tvp}{\widetilde{H}}
\nc{\D}{\mbox{$\not\!\!D$}}
\nc{\Db}{\mbox{${\raisebox{2mm}{\boldmath ${}^\bigarrow$}\hspace{-4mm} D}$}}
\nc{\Dfb}{\mbox{$\raisebox{2mm}{\boldmath ${}^\bigbigarrow$}\hspace{-4mm} D$}}
\nc{\vpj}{\mbox{${H^\dag i\,\raisebox{2mm}{\boldmath ${}^\bigbigarrow$}\hspace{-4mm} D_\mu\, H}$}}
\nc{\vpjt}{\mbox{${H^\dag i\,\raisebox{2mm}{\boldmath ${}^\bigbigarrow$}\hspace{-4mm} D_\mu^{\,I}\,H}$}}
%
\def\ocal{{\cal{O}}}
\def\lcal{{\cal{L}}}
\def\p{\partial}
\def\wt{\widetilde}
%

% -----
% SMEFT Wilson coefficients and operators
%
% by definition optional arguments are always the once designated #1
% call with \wc{2}{3}
% or overriding optional argument with \wc[#1]{#2}{#3}
%$C_{\! \stackunder{\tiny qq}{\tiny prst}}$
%\newcommand{\wcL}[3][{}]{[C_{#2}^{#1}]_{#3}}


% new command for RGEs

\newcommand{\ckmdag}[3][2]{V^\dagger_{#2 3} \delta_{3 #3}}
\newcommand{\ckm}[3][2]{ \delta_{#2 3} V_{3 #3}}

%% checked! match with sec 5.1
\newcommand{\Yu}[3][2]{ V^*_{3 #2} \delta_{#3 3} y_t }
\newcommand{\Yudag}[3][2]{  \delta_{#2 3} V_{3 #3}  y_t }
%
\newcommand{\Yd}[3][2]{  \delta_{#3 3} \delta_{#2 3} y_b}
\newcommand{\Yddag}[3][2]{  \delta_{#2 3} \delta_{#3 3} y_b}
%
\newcommand{\Ye}[3][2]{  \delta_{#2 3} \delta_{#3 3} y_\tau}
\newcommand{\Yedag}[3][2]{  \delta_{#2 3} \delta_{#3 3} y_\tau}
%
\newcommand{\YudagYu}[3][2]{ y_t^2 \delta_{#2 3} \delta_{#3 3}}
\newcommand{\YuYudag}[3][2]{ V^*_{3 #2} V_{3 #3} y_t^2 }
\newcommand{\YdYddag}[3][2]{  y_b^2 \delta_{#2 3} \delta_{#3 3} }
\newcommand{\YddagYd}[3][2]{ y_b^2 \delta_{#2 3} \delta_{#3 3} }
%
\newcommand{\YudagYd}[3][2]{ \delta_{ #2 3} \delta_{#3 3} y_t y_b }
\newcommand{\YddagYu}[3][2]{ \delta_{ #2 3} \delta_{#3 3} y_t y_b }
%
\newcommand{\YuYddag}[3][2]{ V^*_{3 #2} \delta_{#3 3} y_t y_b }
\newcommand{\YdYudag}[3][2]{ \delta_{#2 3} V_{ 3 #3}  y_t y_b }
%
\newcommand{\YeYedag}[3][2]{  y_\tau^2 \delta_{#2 3} \delta_{#3 3} }
\newcommand{\YedagYe}[3][2]{ y_\tau^2 \delta_{#2 3} \delta_{#3 3} }
%
\newcommand{\YudagYuYudag}[3][2]{ \delta_{#2 3} V_{3 #3}  y_t^3 }
\newcommand{\YdYddagYd}[3][2]{ \delta_{#2 3} \delta_{#3 3}  y_b^3 }
%
%
\newcommand{\gammaHY}[1]{ #1 y_t^2 } 

\newcommand{\gammaq}[3][2]{ \frac{1}{2}  \YuYudag{#3}{#2}    } 
\newcommand{\gammal}[3][2]{ \frac{1}{2}  \YeYedag{#3}{#2}   } 
\newcommand{\gammae}[3][2]{  \YedagYe{#3}{#2}   } 
\newcommand{\gammau}[3][2]{ \YudagYu{#3}{#2}   } 
\newcommand{\gammad}[3][2]{   \YddagYd{#3}{#2}   } 



\newcommand{\TrYuYudag}{y_t^2 } 
\newcommand{\TrYudagYu}{y_t^2 } 
%


\newcommand{\wc}[3][{}]{{C_{\! \underset{ #3}{ #2}}^{{#1}}} }


\newcommand{\wcs}[3][{}]{{C_{\! \underset{ #3}{ #2}}^{{#1}}} }

\newcommand{\wcl}[3][{}]{{C_{\! \underset{ #3}{ #2}}^{{#1}} (\Lambda) } }
\newcommand{\cor}[3][{}]{{{\eta}_{\! \underset{ #3}{ #2}}^{{#1}}} }

\newcommand{\crho}[3][{}]{{{\rho}_{\! \underset{ #3}{ #2}}^{{C#1}}} }


%\newcommand{\crhho}[4]{ \rho_{\! \underset{ #4}{ #3} }^{ \! \underset{ #2}{ #1}   } } 



\newcommand{\sr}[3][{}]{{\mathcal{R}_{\! \underset{ #3}{ C#2}}^{{C#1}}} }
\newcommand{\mr}[3][{}]{{\mathcal{M}_{\! \underset{ #3}{ C#2}}^{{C#1}}} }


\newcommand{\wcT}[3][{}]{{\tilde C_{\! \underset{ #3}{ #2}}^{{#1}}} }
\newcommand{\ops}[3][{}]{{Q_{\! \underset{ #3}{ #2}}^{{#1}}} }
\newcommand{\opsup}[3][{}]{{\tilde{Q}_{\! \underset{ #3}{ #2}}^{{#1}}} }
\newcommand{\dotwc}[3][{}]{{\dot{C}_{\! \underset{ #3}{ #2}}^{{#1}}} }
\newcommand{\dotwcup}[3][{}]{{\dot{\tilde C}_{\! \underset{ #3}{ #2}}^{{#1}}} }

% \newcommand{\wcup}[3][{}]{{\tilde{C}_{\! \underset{ #3}{ #2}}^{{\tiny #1}}} }

% \newcommand{\opup}[3][{}]{{\tilde{Q}_{\! \underset{ #3}{ #2}}^{{\tiny #1}}} }


% \newcommand{\wcL}[3][{}]{{\mathcal{C}_{\! \underset{#3}{ #2}}^{{\tiny #1}}} }

% \newcommand{\opL}[3][{}]{{\mathcal{O}_{\! \underset{#3}{ #2}}^{{\tiny #1}}} }

% \newcommand{\opt}[3][{}]{{ {\widetilde{O}}_{\! \underset{#3}{ #2}}^{{\tiny #1}}} }

%\newcommand{\OpL}[3][{}]{{C_{\! \underset{\scriptsize #3}{ #2}}^{{\tiny #1}}} }


\newcommand{\Op}[2][{}]{\mathcal{O}_{#2}^{#1}}


%\newcommand{\wcup}[3][{}]{[{\hat{\mathcal{C}}}_{#2}^{#1}]_{#3}}

%\newcommand{\OpL}[3][{}]{Q_{\! \underset{\scriptsize #3}{ #2}}^{{\tiny #1}}} 
%\newcommand{\opL}[3][{}]{{\mathcal{O}_{\! \underset{\scriptsize #3}{ #2}}^{{\tiny #1}}} }

%\newcommand{\OpL}[2][{}]{Q_{#2}^{#1}}
%\newcommand{\opL}[3][{}]{[Q_{#2}^{#1}]_{#3}}

% OLD
%\newcommand{\bwc}[3][{}]{\big[c_{#2}^{#1}\big]_{#3}}
%\newcommand{\bwcup}[3][{}]{[{\hat{c}}_{#2}^{#1}]_{#3}}
%\newcommand{\SigM}[2]{\mathlarger{\Sigma}^{#1}_{\mathsmaller{#2}}}
%\newcommand{\SigMhat}[2]{\mathlarger{\widehat{\Sigma}}^{#1}_{\mathsmaller{#2}}}
%\newcommand{\wcHat}[3][{}]{\big[\widehat{\mathcal{C}}_{#2}^{\,#1}\big]_{#3}}

%NEW Notation
%\newcommand{\wcup}[3][{}]{[{\hat{\mathcal{C}}}_{#2}^{#1}]_{#3}}
\newcommand{\bwc}[3][{}]{\big[C_{#2}^{#1}\big]_{#3}}
\newcommand{\bwcup}[3][{}]{[{\hat{C}}_{#2}^{#1}]_{#3}}
\newcommand{\SigM}[2]{\mathlarger{\Sigma}^{#1}_{\mathsmaller{#2}}}
\newcommand{\SigMhat}[2]{\mathlarger{\widehat{\Sigma}}^{#1}_{\mathsmaller{#2}}}
\newcommand{\wcHat}[3][{}]{\big[\widehat{{C}}_{#2}^{\,#1}\big]_{#3}}
%\newcommand{\dotwc}[3][{}]{[\dot{\mathcal{C}}_{#2}^{#1}]_{#3}}



\tikzstyle{input}=[circle,
                                    thick,
                                    minimum size=1cm,
                                    draw=red!30,
                                    fill=red!20]

\definecolor{Grayd}{gray}{0.8}
\definecolor{Gray}{gray}{0.95}



% wilson coefficients without brackets []_{#3} OLD
%\newcommand{\Wc}[2][{}]{\mathcal{C}_{#2}^{#1}}
%\newcommand{\Wcup}[2][{}]{\hat{\mathcal{C}}_{#2}^{#1}}
%\newcommand{\bWc}[2][{}]{c_{#2}^{#1}}
%\newcommand{\WcD}[2][{}]{\mathcal{C}_{#2}^{#1\dagger}}
%\newcommand{\dotWc}[2][{}]{\dot{\mathcal{C}}_{#2}^{#1}}

% New Notation
% wilson coefficients without brackets []_{#3}
\newcommand{\Wc}[2][{}]{{C}_{#2}^{#1}}
\newcommand{\Wcup}[2][{}]{\hat{{C}}_{#2}^{#1}}
\newcommand{\bWc}[2][{}]{C_{#2}^{#1}}
\newcommand{\WcD}[2][{}]{{C}_{#2}^{#1\dagger}}
\newcommand{\dotWc}[2][{}]{\dot{{C}}_{#2}^{#1}}

%\newcommand{\Op}[2][{}]{\mathcal{O}_{#2}^{#1}}
%\newcommand{\op}[3][{}]{[\mathcal{O}_{#2}^{#1}]_{#3}}

\newcommand{\opHat}[3][{}]{[\widehat{\mathcal{O}}_{#2}^{#1}]_{#3}}
\newcommand{\Opd}[2][{}]{\color{red} \bf \mathcal{O}_{#2}^{#1}}
\newcommand{\Opi}[2][{}]{\color{blue} \mathcal{O}_{#2}^{#1}}
\newcommand{\op}[3]{\mathcal{O}^{#2,#3}_{#1}}

% -----
% LEFT Wilson coefficients and operators
%
% by definition optional arguments are always the once designated #1
% call with \wc{2}{3}
% or overriding optional argument with \wc[#1]{#2}{#3}
%\newcommand{\wcL}[3][{}]{[C_{#2}^{#1}]_{#3}}
\newcommand{\wcCL}[3][{}]{[C_{#2}^{#1}]_{#3}}
\newcommand{\dotwcL}[3][{}]{[\dot{C}_{#2}^{#1}]_{#3}}
\newcommand{\wcLtil}[3][{}]{[\widetilde{C}_{#2}^{#1}]_{#3}}


% wilson coefficients without brackets []_{#3}
\newcommand{\WCL}[2][{}]{C_{#2}^{#1}}
\newcommand{\WcLD}[2][{}]{C_{#2}^{#1\dagger}}
\newcommand{\dotWcL}[2][{}]{\dot{C}_{#2}^{#1}}
\newcommand{\WcLtil}[2][{}]{\widetilde{C}_{#2}^{#1}}

\newcommand{\OpL}[2][{}]{Q_{#2}^{#1}}
%\newcommand{\opL}[3][{}]{[Q_{#2}^{#1}]_{#3}}

\newcommand{\EpL}[2][{}]{E_{#2}^{#1}}
\newcommand{\epL}[3][{}]{[E_{#2}^{#1}]_{#3}}

\newcommand{\WcW}[3][{}]{[C_{#2}^{#1}]_{#3}}

\newcommand{\MeL}[2][{}]{\langle\,Q_{#2}^{#1} \rangle}

\newcommand{\OpLt}[2][{}]{\widetilde{Q}_{#2}^{#1}}
\newcommand{\opLt}[3][{}]{[\widetilde{Q}_{#2}^{#1}]_{#3}}

% special matrices

\newcommand{\adm}{\hat\gamma}
\newcommand{\DelrS}{\Delta\hat{r}_s}
\newcommand{\DelrE}{\Delta\hat{r}_\text{em}}

%
% gauge groups
%

\newcommand{\GSM}{{\mathrm{G_{SM}}}}
\newcommand{\GSMUpr}{{\mathrm{G^\prime_{SM}}}}
\newcommand{\GSMandUpr}{{\mathrm{G^{(\prime)}_{SM}}}}
% \newcommand{\SUthreeC}{{\mathrm{SU(3)_c}}}
% \newcommand{\SUtwoL}{{\mathrm{SU (2)_L}}}
%\newcommand{\UoneY}{{\mathrm{U (1)_Y}}}
%\newcommand{\UoneEM}{{\mathrm{U(1)_{\rm em}}}}
%\newcommand{\UonePr}{{\mathrm{U(1)_{L_\mu-L_\tau}}}}

%
%  number of colours, flavor etc.
%

\newcommand{\Nc}{{N_c}}
\newcommand{\Nf}{{N_f}}
\newcommand{\Nu}{{N_u}}
\newcommand{\Nd}{{N_d}}

%
% ???
%
\newcommand{\ab}{\hspace{0.25cm}}

\newcommand{\spur}[1]{\not\! #1 \,}

\newcommand{\e}{\mathrm{e}}
\newcommand{\Br}{\mathrm{Br}}
%\newcommand{\B}{\cal B}}
%\newcommand{\cO}{\mathcal{O}}
\newcommand{\cP}{\mathcal{P}}

\newcommand{\tvs}{\vbox{\vskip 3mm}}
\newcommand{\svs}{\vbox{\vskip 5mm}}
\newcommand{\mvs}{\vbox{\vskip 8mm}}
\newcommand{\msvs}{\vbox{\vskip 7mm}}

\newcommand{\al}{\alpha}
%\newcommand{\D}{\Delta}
\newcommand{\Ga}{\Gamma}
%\newcommand{\eps}{\epsilon}

\newcommand{\mc}{\mathcal}

\newcommand{\id}{1 \hspace{1.15mm} \!\!\!\!1}
\newcommand{\cp}{{\rm CP}}
\newcommand{\la}{\lambda}
%\newcommand{\oveps}{{\ov \eps}}
\newcommand{\bra}[1]{\ensuremath{\langle #1 |}}
\newcommand{\ket}[1]{\ensuremath{| #1 \rangle }}
\newcommand{\BR}{{\cal{B}}}
\newcommand{\lsim}{\stackrel{<}{_\sim}}
\newcommand{\gsim}{\stackrel{>}{_\sim}}
\newcommand{\tmpbf}{}

\newcommand{\ti}{{\color{blue}{ \widetilde{i}}}}
\newcommand{\tj}{{\color{blue} {\widetilde{j}}}}
\newcommand{\tk}{{\color{blue} {\widetilde{k}}}}
\newcommand{\tl}{{\color{blue} {\widetilde{l}}}}

%\newcommand{\hatV}{{\hat V}}
%\newcommand{\hatFC}{{\hat \lambda_{\rm FC}}}

\def\as{\alpha_s}
\def\aspi{\frac{\as}{4\pi}}


\newcommand{\bea}{\begin{eqnarray}}
\newcommand{\eea}{\end{eqnarray}}


\usepackage{tocloft}
\renewcommand\cftpartpresnum{\hfill}
\renewcommand\cftpartleader{\hfill}


%--------+---------+---------+---------+---------+---------+---------+---------+
%
%
%
%--------+---------+---------+---------+---------+---------+---------+---------+
\makeatother%

\numberwithin{equation}{section}

\begin{document}

%\begin{flushleft}
%{\em Version of \today}
%\end{flushright}

%\vspace{-14mm}
%\begin{flushleft}
%  {AJB-24-XX}\\
%  {LA-UR-24-24665}
%\end{flushright}

\medskip

\begin{center}
{\Large\bf\boldmath{Supplemental Material}
}
\\[1.2cm]
{\bf
  Jason~Aebischer$^{a}$,
    Andrzej~J.~Buras$^{b,c}$,
  Jacky Kumar$^{d}$
  }\\[0.5cm]

{\small
$^a$Theoretical Physics Department, CERN, 1211 Geneva, Switzerland \\[0.2cm]
$^b$TUM Institute for Advanced Study,
  Lichtenbergstr. 2a, D-85747 Garching, Germany \\[0.2cm]
  $^c$ Physik Department, TUM School of Natural Sciences, TU M\"unchen,\\ James-Franck-Stra{\ss}e, D-85748 Garching, Germany\\[0.2cm]
$^d$ Theoretical Division T-2, Los Alamos National Laboratory, Los Alamos, NM 87545, USA \\[0.2cm]
}
\end{center}

\vskip 1.0cm




\setcounter{page}{0}
\thispagestyle{empty}
%\newpage

\setcounter{tocdepth}{3}



\setlength{\cftbeforesecskip}{0.21cm}
%\tableofcontents
%\clearpage
%\newpage


%bottomup.tex              constraintswcs.tex        introduction.tex          operatormixingsmeft.tex   smeftrenormalization.tex
%choiceweakbasis.tex       effectiveSMparameters.tex modrenefts.tex            smeftbeyond6.tex          statussmwcs.tex
%classification.tex        grandview.tex             observablessmeft.tex      smeftlag.tex    

Since some of the Yukawa-dependent RGEs are quite lengthy, we provide them below, categorized by class, rather than including them in the main text. These expressions have been derived by applying Criterion I to the full set of RGEs.


\section{Class 3}

{


\noindent
\underline{\bf \boldmath $f^4 \to f^4$ (Yukawa)}:
\be
\begin{aligned}
\dotwc[(1)]{qq}{ijkl} & = y_b^2 \big(-\frac{1}{2} \delta_{k3} \delta_{l3} \wc[(1)]{qd}{ij33}-\frac{1}{8} \delta_{i3} \delta_{l3} \wc[(8)]{qd}{kj33}-\frac{1}{8} \delta_{j3} \delta_{k3} \wc[(8)]{qd}{il33} \\ 
&+\frac{1}{12} \delta_{k3} \delta_{l3} \wc[(8)]{qd}{ij33}+\frac{1}{2} \delta_{i3} \wc[(1)]{qq}{3jkl}+\frac{1}{2} \delta_{j3} \wc[(1)]{qq}{i3kl}+\frac{1}{2} \delta_{k3} \wc[(1)]{qq}{ij3l} \\ 
&+\frac{1}{2} \delta_{l3} \wc[(1)]{qq}{ijk3}\big)+y_t^2 \big(\frac{1}{2} V^*_{3i} V_{3v} \wc[(1)]{qq}{vjkl}+\frac{1}{2} V^*_{3k} V_{3v} \wc[(1)]{qq}{ijvl}+\frac{1}{2} V_{3j} V^*_{3v} \wc[(1)]{qq}{ivkl} \\ 
&+\frac{1}{2} V_{3l} V^*_{3v} \wc[(1)]{qq}{ijkv}-\frac{1}{2} V^*_{3i} V_{3j} \wc[(1)]{qu}{kl33}-\frac{1}{2} V^*_{3k} V_{3l} \wc[(1)]{qu}{ij33}+\frac{1}{12} V^*_{3i} V_{3j} \wc[(8)]{qu}{kl33} \\ 
&-\frac{1}{8} V^*_{3i} V_{3l} \wc[(8)]{qu}{kj33}-\frac{1}{8} V_{3j} V^*_{3k} \wc[(8)]{qu}{il33}+\frac{1}{12} V^*_{3k} V_{3l} \wc[(8)]{qu}{ij33}\big) \\ 
&+y_b y_t\big(-\frac{1}{8} \delta_{l3} V_{3j} \wc[(1)]{quqd}{i3k3}-\frac{1}{8} \delta_{j3} V_{3l} \wc[(1)]{quqd}{k3i3}-\frac{1}{8} \delta_{k3} V^*_{3i} \wc[(1)*]{quqd}{j3l3}-\frac{1}{8} \delta_{i3} V^*_{3k} \wc[(1)*]{quqd}{l3j3} \\ 
&+\frac{1}{48} \delta_{l3} V_{3j} \wc[(8)]{quqd}{i3k3}+\frac{1}{16} \delta_{l3} V_{3j} \wc[(8)]{quqd}{k3i3}+\frac{1}{16} \delta_{j3} V_{3l} \wc[(8)]{quqd}{i3k3}+\frac{1}{48} \delta_{j3} V_{3l} \wc[(8)]{quqd}{k3i3} \\ 
&+\frac{1}{48} \delta_{k3} V^*_{3i} \wc[(8)*]{quqd}{j3l3}+\frac{1}{16} \delta_{k3} V^*_{3i} \wc[(8)*]{quqd}{l3j3}+\frac{1}{16} \delta_{i3} V^*_{3k} \wc[(8)*]{quqd}{j3l3}+\frac{1}{48} \delta_{i3} V^*_{3k} \wc[(8)*]{quqd}{l3j3}\big)\,, 
\end{aligned}
\ee

\be
\begin{aligned}
%%%%%%%%%%%%%%%%
\dotwc[(3)]{qq}{ijkl} & = y_b^2 \big(-\frac{1}{8} \delta_{i3} \delta_{l3} \wc[(8)]{qd}{kj33}-\frac{1}{8} \delta_{j3} \delta_{k3} \wc[(8)]{qd}{il33}+\frac{1}{2} \delta_{i3} \wc[(3)]{qq}{3jkl} \\ 
&+\frac{1}{2} \delta_{j3} \wc[(3)]{qq}{i3kl}+\frac{1}{2} \delta_{k3} \wc[(3)]{qq}{ij3l}+\frac{1}{2} \delta_{l3} \wc[(3)]{qq}{ijk3}\big)+y_t^2 \big(\frac{1}{2} V^*_{3i} V_{3v} \wc[(3)]{qq}{vjkl} \\ 
&+\frac{1}{2} V^*_{3k} V_{3v} \wc[(3)]{qq}{ijvl}+\frac{1}{2} V_{3j} V^*_{3v} \wc[(3)]{qq}{ivkl}+\frac{1}{2} V_{3l} V^*_{3v} \wc[(3)]{qq}{ijkv}-\frac{1}{8} V^*_{3i} V_{3l} \wc[(8)]{qu}{kj33} \\ 
&-\frac{1}{8} V_{3j} V^*_{3k} \wc[(8)]{qu}{il33}\big)+y_b y_t \big(\frac{1}{8} \delta_{l3} V_{3j} \wc[(1)]{quqd}{i3k3}+\frac{1}{8} \delta_{j3} V_{3l} \wc[(1)]{quqd}{k3i3}+\frac{1}{8} \delta_{k3} V^*_{3i} \wc[(1)*]{quqd}{j3l3} \\ 
&+\frac{1}{8} \delta_{i3} V^*_{3k} \wc[(1)*]{quqd}{l3j3}-\frac{1}{48} \delta_{l3} V_{3j} \wc[(8)]{quqd}{i3k3}-\frac{1}{16} \delta_{l3} V_{3j} \wc[(8)]{quqd}{k3i3}-\frac{1}{16} \delta_{j3} V_{3l} \wc[(8)]{quqd}{i3k3} \\ 
&-\frac{1}{48} \delta_{j3} V_{3l} \wc[(8)]{quqd}{k3i3}-\frac{1}{48} \delta_{k3} V^*_{3i} \wc[(8)*]{quqd}{j3l3}-\frac{1}{16} \delta_{k3} V^*_{3i} \wc[(8)*]{quqd}{l3j3}-\frac{1}{16} \delta_{i3} V^*_{3k} \wc[(8)*]{quqd}{j3l3} \\ 
&-\frac{1}{48} \delta_{i3} V^*_{3k} \wc[(8)*]{quqd}{l3j3}\big) \,,
\end{aligned}
\ee



\be
\begin{aligned}
\dotwc[(1)]{qu}{ijkl} & = y_t \big(y_\tau \big(\frac{1}{3} \delta_{k3} V_{3j} \wc[(1)]{lequ}{33il}+\frac{1}{3} \delta_{l3} V^*_{3i} \wc[(1)*]{lequ}{33jk}\big)+y_b \big(\frac{1}{3} \delta_{j3} \delta_{k3} V_{3v} \wc[(1)]{quqd}{ilv3}+\frac{1}{2} \delta_{j3} \delta_{k3} V_{3v} \wc[(1)]{quqd}{vli3} \\ 
&-\frac{1}{6} \delta_{k3} V_{3j} \wc[(1)]{quqd}{3li3}-\delta_{k3} V_{3j} \wc[(1)]{quqd}{il33}+\frac{1}{3} \delta_{i3} \delta_{l3} V^*_{3v} \wc[(1)*]{quqd}{jkv3}+\frac{1}{2} \delta_{i3} \delta_{l3} V^*_{3v} \wc[(1)*]{quqd}{vkj3} \\ 
&-\frac{1}{6} \delta_{l3} V^*_{3i} \wc[(1)*]{quqd}{3kj3}-\delta_{l3} V^*_{3i} \wc[(1)*]{quqd}{jk33}+\frac{4}{9} \delta_{j3} \delta_{k3} V_{3v} \wc[(8)]{quqd}{ilv3}-\frac{2}{9} \delta_{k3} V_{3j} \wc[(8)]{quqd}{3li3} \\ 
&+\frac{4}{9} \delta_{i3} \delta_{l3} V^*_{3v} \wc[(8)*]{quqd}{jkv3}-\frac{2}{9} \delta_{l3} V^*_{3i} \wc[(8)*]{quqd}{3kj3}\big)\big)+y_t^2 \big(-\frac{2}{3} \delta_{k3} \delta_{l3} V^*_{3v} V_{3w} \wc[(1)]{qq}{ivwj} \\ 
&-4 \delta_{k3} \delta_{l3} V_{3v} V^*_{3w} \wc[(1)]{qq}{ijvw}-2 \delta_{k3} \delta_{l3} V^*_{3v} V_{3w} \wc[(3)]{qq}{ivwj}+\frac{1}{3} \delta_{k3} V^*_{3i} V_{3v} \wc[(1)]{qu}{vj3l}+\frac{2}{3} \delta_{k3} V_{3j} V^*_{3v} \wc[(1)]{qu}{iv3l} \\ 
&+\frac{1}{3} \delta_{l3} V_{3j} V^*_{3v} \wc[(1)]{qu}{ivk3}+\delta_{k3} \wc[(1)]{qu}{ij3l}+\delta_{l3} \wc[(1)]{qu}{ijk3}+\frac{1}{2} V^*_{3i} V_{3v} \wc[(1)]{qu}{vjkl} \\ 
&+\frac{1}{2} V_{3j} V^*_{3v} \wc[(1)]{qu}{ivkl}+\frac{2}{3} \delta_{l3} V^*_{3i} V_{3v} \wc[(1)*]{qu}{jv3k}+\frac{4}{9} \delta_{k3} V^*_{3i} V_{3v} \wc[(8)]{qu}{vj3l}+\frac{8}{9} \delta_{k3} V_{3j} V^*_{3v} \wc[(8)]{qu}{iv3l} \\ 
&+\frac{4}{9} \delta_{l3} V_{3j} V^*_{3v} \wc[(8)]{qu}{ivk3}+\frac{8}{9} \delta_{l3} V^*_{3i} V_{3v} \wc[(8)*]{qu}{jv3k}-2 V^*_{3i} V_{3j} \wc[]{uu}{33kl}-\frac{2}{3} V^*_{3i} V_{3j} \wc[]{uu}{3lk3}\big) \\ 
&+y_b^2 \big(\frac{1}{2} \delta_{i3} \wc[(1)]{qu}{3jkl}+\frac{1}{2} \delta_{j3} \wc[(1)]{qu}{i3kl}\big)\,, 
%%%%%%%%%%%%%%
\end{aligned}
\ee



 \be
\begin{aligned}
\dotwc[(8)]{qu}{ijkl} & =  y_t \big(y_\tau (2 \delta_{k3} V_{3j} \wc[(1)]{lequ}{33il}+2 
\delta_{l3} V^*_{3i} \wc[(1)*]{lequ}{33jk})+y_b \big(2 \delta_{j3} 
\delta_{k3} V_{3v} \wc[(1)]{quqd}{ilv3}-\delta_{k3} V_{3j}\wc[(1)]{quqd}{3li3} \\ 
&-6 \delta_{k3} V_{3j} \wc[(1)]{quqd}{il33}+2 
\delta_{i3} \delta_{l3} V^*_{3v} \wc[(1)*]{quqd}{jkv3}-\delta_{l3} 
V^*_{3i} \wc[(1)*]{quqd}{3kj3} \\ 
&-6 \delta_{l3} V^*_{3i} \wc[(1)*]{quqd}{jk33}-\frac{1}{3} 
\delta_{j3} \delta_{k3} V_{3v} \wc[(8)]{quqd}{ilv3}+\frac{1}{2} 
\delta_{j3} \delta_{k3} V_{3v} \wc[(8)]{quqd}{vli3}-\frac{4}{3} 
\delta_{k3} V_{3j} \wc[(8)]{quqd}{3li3} \\ 
&-\frac{1}{3} \delta_{i3} \delta_{l3} V^*_{3v} \wc[(8)*]{quqd}{jkv3}+
\frac{1}{2} \delta_{i3} \delta_{l3} V^*_{3v} 
\wc[(8)*]{quqd}{vkj3}-\frac{4}{3} \delta_{l3} V^*_{3i} 
\wc[(8)*]{quqd}{3kj3}\big)\big) \\ 
&+y_t^2 \big(-4 \delta_{k3} \delta_{l3} V^*_{3v} V_{3w} \wc[(1)]{qq}{ivwj}-12 
\delta_{k3} \delta_{l3} V^*_{3v} V_{3w} \wc[(3)]{qq}{ivwj}+2 
\delta_{k3} V^*_{3i} V_{3v} \wc[(1)]{qu}{vj3l}+4 \delta_{k3} V_{3j} 
V^*_{3v} \wc[(1)]{qu}{iv3l} \\ 
&+2 \delta_{l3} V_{3j} V^*_{3v} \wc[(1)]{qu}{ivk3}+4 \delta_{l3} 
V^*_{3i} V_{3v} \wc[(1)*]{qu}{jv3k}-\frac{1}{3} \delta_{k3} V^*_{3i} 
V_{3v} \wc[(8)]{qu}{vj3l}+\frac{16}{3} \delta_{k3} V_{3j} V^*_{3v} 
\wc[(8)]{qu}{iv3l} \\ 
&-\frac{1}{3} \delta_{l3} V_{3j} V^*_{3v} 
\wc[(8)]{qu}{ivk3}+\delta_{k3} \wc[(8)]{qu}{ij3l}+\delta_{l3}
\wc[(8)]{qu}{ijk3}+\frac{1}{2} V^*_{3i} V_{3v} \wc[(8)]{qu}{vjkl} \\ 
&+\frac{1}{2} V_{3j} V^*_{3v} \wc[(8)]{qu}{ivkl}+\frac{16}{3} 
\delta_{l3} V^*_{3i} V_{3v} \wc[(8)*]{qu}{jv3k}-4 V^*_{3i} V_{3j} 
\wc[]{uu}{3lk3}\big)+y_b^2 \big(\frac{1}{2} \delta_{i3} 
\wc[(8)]{qu}{3jkl} \\ 
&+\frac{1}{2} \delta_{j3} \wc[(8)]{qu}{i3kl}\big)\,,
\end{aligned}
\ee

\be
\begin{aligned}
\dotwc[(1)]{qd}{ijkl} & = y_b y_\tau \big(-\frac{1}{3} \delta_{i3} \delta_{l3} \wc[]{ledq}{33kj}-\frac{1}{3} \delta_{j3} \delta_{k3} \wc[*]{ledq}{33li}\big)+y_b^2 \big(\frac{1}{2} \delta_{i3} \wc[(1)]{qd}{3jkl} \\ 
&+\frac{1}{3} \delta_{i3} \delta_{k3} \wc[(1)]{qd}{3j3l}+\frac{1}{2} \delta_{j3} \wc[(1)]{qd}{i3kl}+\delta_{k3} \wc[(1)]{qd}{ij3l}+\frac{2}{3} \delta_{j3} \delta_{k3} \wc[(1)]{qd}{i33l} \\ 
&+\delta_{l3} \wc[(1)]{qd}{ijk3}+\frac{1}{3} \delta_{j3} \delta_{l3} \wc[(1)]{qd}{i3k3}+\frac{2}{3} \delta_{i3} \delta_{l3} \wc[(1)*]{qd}{j33k}+\frac{4}{9} \delta_{i3} \delta_{k3} \wc[(8)]{qd}{3j3l} \\ 
&+\frac{8}{9} \delta_{j3} \delta_{k3} \wc[(8)]{qd}{i33l}+\frac{4}{9} \delta_{j3} \delta_{l3} \wc[(8)]{qd}{i3k3}+\frac{8}{9} \delta_{i3} \delta_{l3} \wc[(8)*]{qd}{j33k}-\frac{2}{3} \delta_{k3} \delta_{l3} \wc[(1)]{qq}{i33j} \\ 
&-4 \delta_{k3} \delta_{l3} \wc[(1)]{qq}{ij33}-2 \delta_{k3} \delta_{l3} \wc[(3)]{qq}{i33j}\big)+y_t^2 \big(\frac{1}{2} V^*_{3i} V_{3v} \wc[(1)]{qd}{vjkl}+\frac{1}{2} V_{3j} V^*_{3v} \wc[(1)]{qd}{ivkl} \\ 
&+V^*_{3i} V_{3j} (-\wc[(1)]{ud}{33kl})\big)+y_b y_t \big(-\frac{1}{6} \delta_{j3} \delta_{k3} V_{3w} \wc[(1)]{quqd}{i3wl} \\ 
&-\delta_{j3} \delta_{k3} V_{3w} \wc[(1)]{quqd}{w3il}+\frac{1}{3} \delta_{k3} V_{3j} \wc[(1)]{quqd}{33il}+\frac{1}{2} \delta_{k3} V_{3j} \wc[(1)]{quqd}{i33l}-\frac{1}{6} \delta_{i3} \delta_{l3} V^*_{3w} \wc[(1)*]{quqd}{j3wk} \\ 
&-\delta_{i3} \delta_{l3} V^*_{3w} \wc[(1)*]{quqd}{w3jk}+\frac{1}{3} \delta_{l3} V^*_{3i} \wc[(1)*]{quqd}{33jk}+\frac{1}{2} \delta_{l3} V^*_{3i} \wc[(1)*]{quqd}{j33k}-\frac{2}{9} \delta_{j3} \delta_{k3} V_{3w} \wc[(8)]{quqd}{i3wl} \\ 
&+\frac{4}{9} \delta_{k3} V_{3j} \wc[(8)]{quqd}{33il}-\frac{2}{9} \delta_{i3} \delta_{l3} V^*_{3w} \wc[(8)*]{quqd}{j3wk}+\frac{4}{9} \delta_{l3} V^*_{3i} \wc[(8)*]{quqd}{33jk}\big)\,, 
%%%%%%%%%%%%%%%%%%%%%%%
\end{aligned}
\ee

\be
\begin{aligned}
\dotwc[(8)]{qd}{ijkl} & =  y_b y_\tau(-2 \delta_{i3} \delta_{l3} \wc[]{ledq}{33kj}-2 \delta_{j3} \delta_{k3} \wc[*]{ledq}{33li})+y_b^2 \big(2 \delta_{i3} \delta_{k3} \wc[(1)]{qd}{3j3l} \\ 
&+4 \delta_{j3} \delta_{k3} \wc[(1)]{qd}{i33l}+2 \delta_{j3} \delta_{l3} \wc[(1)]{qd}{i3k3}+4 \delta_{i3} \delta_{l3} \wc[(1)*]{qd}{j33k}+\frac{1}{2} \delta_{i3} \wc[(8)]{qd}{3jkl} \\ 
&-\frac{1}{3} \delta_{i3} \delta_{k3} \wc[(8)]{qd}{3j3l}+\frac{1}{2} \delta_{j3} \wc[(8)]{qd}{i3kl}+\delta_{k3} \wc[(8)]{qd}{ij3l}+\frac{16}{3} \delta_{j3} \delta_{k3} \wc[(8)]{qd}{i33l} \\ 
&+\delta_{l3} \wc[(8)]{qd}{ijk3}-\frac{1}{3} \delta_{j3} \delta_{l3} \wc[(8)]{qd}{i3k3}+\frac{16}{3} \delta_{i3} \delta_{l3} \wc[(8)*]{qd}{j33k}-4 \delta_{k3} \delta_{l3} \wc[(1)]{qq}{i33j} \\ 
&-12 \delta_{k3} \delta_{l3} \wc[(3)]{qq}{i33j}\big)+y_t^2 \big(\frac{1}{2} V^*_{3i} V_{3v} \wc[(8)]{qd}{vjkl}+\frac{1}{2} V_{3j} V^*_{3v} \wc[(8)]{qd}{ivkl}-V^*_{3i} V_{3j}\wc[(8)]{ud}{33kl}) \\ 
&+y_b y_t \big(-\delta_{j3} \delta_{k3} V_{3w} \wc[(1)]{quqd}{i3wl}-6 \delta_{j3} \delta_{k3} V_{3w} \wc[(1)]{quqd}{w3il} \\ 
&+2 \delta_{k3} V_{3j} \wc[(1)]{quqd}{33il}-\delta_{i3} \delta_{l3} V^*_{3w} \wc[(1)*]{quqd}{j3wk}-6 \delta_{i3} \delta_{l3} V^*_{3w} \wc[(1)*]{quqd}{w3jk}+2 \delta_{l3} V^*_{3i} \wc[(1)*]{quqd}{33jk} \\ 
&-\frac{4}{3} \delta_{j3} \delta_{k3} V_{3w} \wc[(8)]{quqd}{i3wl}-\frac{1}{3} \delta_{k3} V_{3j} \wc[(8)]{quqd}{33il}+\frac{1}{2} \delta_{k3} V_{3j} \wc[(8)]{quqd}{i33l}-\frac{4}{3} \delta_{i3} \delta_{l3} V^*_{3w} \wc[(8)*]{quqd}{j3wk} \\ 
&-\frac{1}{3} \delta_{l3} V^*_{3i} \wc[(8)*]{quqd}{33jk}+\frac{1}{2} \delta_{l3} V^*_{3i} \wc[(8)*]{quqd}{j33k}\big)\,,
\end{aligned}
\ee

\be
\begin{aligned}
\dotwc[(1)]{quqd}{ijkl} & = y_t \big(2 y_\tau \delta_{j3} V^*_{3i} \wc[*]{ledq}{33lk}+y_b \big(-4 \delta_{j3} V^*_{3i} \wc[(1)]{qd}{k33l}-\frac{16}{3} \delta_{j3} V^*_{3i} \wc[(8)]{qd}{k33l} \\ 
&-4 \delta_{j3} \delta_{l3} V^*_{3v} \wc[(1)]{qq}{ijk3}+\frac{4}{3} \delta_{j3} \delta_{l3} V^*_{3v} \wc[(1)]{qq}{kvi3}+\frac{4}{3} \delta_{j3} \delta_{l3} V^*_{3w} \wc[(1)]{qq}{i3kw}-4 \delta_{j3} \delta_{l3} V^*_{3w} \wc[(1)]{qq}{k3iw} \\ 
&+12 \delta_{j3} \delta_{l3} V^*_{3v} \wc[(3)]{qq}{ijk3}-4 \delta_{j3} \delta_{l3} V^*_{3v} \wc[(3)]{qq}{kvi3}-4 \delta_{j3} \delta_{l3} V^*_{3w} \wc[(3)]{qq}{i3kw}+12 \delta_{j3} \delta_{l3} V^*_{3w} \wc[(3)]{qq}{k3iw} \\ 
&-4 \delta_{k3} \delta_{l3} V^*_{3v} \wc[(1)]{qu}{iv3j}+\frac{4}{3} \delta_{l3} V^*_{3k} \wc[(1)]{qu}{i33j}-\frac{16}{3} \delta_{k3} \delta_{l3} V^*_{3v} \wc[(8)]{qu}{iv3j}+\frac{16}{9} \delta_{l3} V^*_{3k} \wc[(8)]{qu}{i33j} \\ 
&-4 \delta_{k3} V^*_{3i} \wc[(1)]{ud}{3j3l}+\frac{4}{3} \delta_{i3} V^*_{3k} \wc[(1)]{ud}{3j3l}+\frac{16}{9} \delta_{i3} V^*_{3k} \wc[(8)]{ud}{3j3l}\big)\big)-2 y_b y_\tau \delta_{k3} \delta_{l3} \wc[(1)]{lequ}{33ij} \\ 
&+y_t^2 \big(\delta_{j3} V^*_{3i} V_{3w} \wc[(1)]{quqd}{k3wl}+6 \delta_{j3} V^*_{3i} V_{3w} \wc[(1)]{quqd}{w3kl}+\delta_{j3} \wc[(1)]{quqd}{i3kl}+\frac{1}{2} V^*_{3i} V_{3v} \wc[(1)]{quqd}{vjkl} \\ 
&+\frac{1}{2} V^*_{3k} V_{3v} \wc[(1)]{quqd}{ijvl}+\frac{4}{3} \delta_{j3} V^*_{3i} V_{3w} \wc[(8)]{quqd}{k3wl}\big)+y_b^2 \big(\frac{1}{2} \delta_{i3} \wc[(1)]{quqd}{3jkl}+\frac{1}{2} \delta_{k3} \wc[(1)]{quqd}{ij3l} \\ 
&+\delta_{l3} \wc[(1)]{quqd}{ijk3}+\delta_{k3} \delta_{l3} \wc[(1)]{quqd}{3ji3}+6 \delta_{k3} \delta_{l3} \wc[(1)]{quqd}{ij33}+\frac{4}{3} \delta_{k3} \delta_{l3} \wc[(8)]{quqd}{3ji3}\big)\,, 
\end{aligned}
\ee


  \be
\begin{aligned}
%%%%%%%%%%%%%%%%%%%%%%
\dotwc[(8)]{quqd}{ijkl} & =  y_b y_t \big(8 \delta_{j3} \delta_{l3} V^*_{3v} \wc[(1)]{qq}{kvi3}+8 \delta_{j3} \delta_{l3} V^*_{3w} \wc[(1)]{qq}{i3kw}-24 \delta_{j3} \delta_{l3} V^*_{3v} \wc[(3)]{qq}{kvi3}-24 \delta_{j3} \delta_{l3} V^*_{3w} \wc[(3)]{qq}{i3kw} \\ 
&+8 \delta_{l3} V^*_{3k} \wc[(1)]{qu}{i33j}-\frac{4}{3} \delta_{l3} V^*_{3k} \wc[(8)]{qu}{i33j}+8 \delta_{i3} V^*_{3k} \wc[(1)]{ud}{3j3l}-4 \delta_{k3} V^*_{3i} \wc[(8)]{ud}{3j3l} \\ 
&-\frac{4}{3} \delta_{i3} V^*_{3k} \wc[(8)]{ud}{3j3l}\big)+y_t^2 \big(\delta_{j3} \wc[(8)]{quqd}{i3kl}+\frac{1}{2} V^*_{3i} V_{3v} \wc[(8)]{quqd}{vjkl}+\frac{1}{2} V^*_{3k} V_{3v} \wc[(8)]{quqd}{ijvl}\big) \\ 
&+y_b^2 \big(\frac{1}{2} \delta_{i3} \wc[(8)]{quqd}{3jkl}+\frac{1}{2} \delta_{k3} \wc[(8)]{quqd}{ij3l}+\delta_{l3} \wc[(8)]{quqd}{ijk3}\big)\,,
\end{aligned}
\ee



\be
\begin{aligned}
%%%%%%%%%%%%%%%%%%%%%%
\dotwc[(1)]{ud}{ijkl} & = y_b^2 \big(-2 \delta_{k3} \delta_{l3} \wc[(1)]{qu}{33ij}+\delta_{k3} \wc[(1)]{ud}{ij3l}+\delta_{l3} \wc[(1)]{ud}{ijk3}\big) \\ 
&+y_b y_t \big(\delta_{i3} \delta_{k3} V_{3v} (-\wc[(1)]{quqd}{vj3l})+\frac{1}{3} \delta_{i3} \delta_{k3} V_{3w} \wc[(1)]{quqd}{3jwl}-\delta_{j3} \delta_{l3} V^*_{3v} \wc[(1)*]{quqd}{vi3k} \\ 
&+\frac{1}{3} \delta_{j3} \delta_{l3} V^*_{3w} \wc[(1)*]{quqd}{3iwk}+\frac{4}{9} \delta_{i3} \delta_{k3} V_{3w} \wc[(8)]{quqd}{3jwl}+\frac{4}{9} \delta_{j3} \delta_{l3} V^*_{3w} \wc[(8)*]{quqd}{3iwk}\big)+y_t^2 (\delta_{i3} \wc[(1)]{ud}{3jkl} \\ 
&+\delta_{j3} \wc[(1)]{ud}{i3kl})\,, 
\end{aligned}
\ee

\be
\begin{aligned}
%%%%%%%%%%%%%%%%%%%%%%
\dotwc[(8)]{ud}{ijkl} & =  y_b^2 \big(-2 \delta_{k3} \delta_{l3} \wc[(8)]{qu}{33ij}+\delta_{k3} \wc[(8)]{ud}{ij3l}+\delta_{l3} \wc[(8)]{ud}{ijk3}\big) \\ 
&+y_b y_t \big(2 \delta_{i3} \delta_{k3} V_{3w} \wc[(1)]{quqd}{3jwl}+2 \delta_{j3} \delta_{l3} V^*_{3w} \wc[(1)*]{quqd}{3iwk}+\delta_{i3} \delta_{k3} V_{3v} (-\wc[(8)]{quqd}{vj3l}) \\ 
&-\frac{1}{3} \delta_{i3} \delta_{k3} V_{3w} \wc[(8)]{quqd}{3jwl}-\delta_{j3} \delta_{l3} V^*_{3v} \wc[(8)*]{quqd}{vi3k}-\frac{1}{3} \delta_{j3} \delta_{l3} V^*_{3w} \wc[(8)*]{quqd}{3iwk}\big)+y_t^2 (\delta_{i3} \wc[(8)]{ud}{3jkl} \\ 
&+\delta_{j3} \wc[(8)]{ud}{i3kl})\,,
\end{aligned}
\ee

\be
\begin{aligned}
\dotwc[]{dd}{ijkl} & = y_b^2 \big(\delta_{i3} \wc[]{dd}{3jkl}+\delta_{j3} \wc[]{dd}{i3kl}+\delta_{k3} \wc[]{dd}{ij3l}+\delta_{l3} \wc[]{dd}{ijk3} \\ 
&-\delta_{k3} \delta_{l3} \wc[(1)]{qd}{33ij}-\frac{1}{2} \delta_{i3} \delta_{l3} \wc[(8)]{qd}{33kj}-\frac{1}{2} \delta_{j3} \delta_{k3} \wc[(8)]{qd}{33il}+\frac{1}{6} \delta_{k3} \delta_{l3} \wc[(8)]{qd}{33ij}\big)\,.
\end{aligned}
\ee


\noindent
\underline{\bf \boldmath Dipoles $\to f^4$ (Yukawa)}:
\be
\begin{aligned}
\dotwc[(1)]{quqd}{ijkl} & = y_t \big(\frac{10}{3} g_1 \delta_{j3} V^*_{3i} \wc[]{dB}{kl}-\frac{20}{9} g_1 \delta_{j3} V^*_{3k} \wc[]{dB}{il}-\frac{64}{9} g_s \delta_{j3} V^*_{3k} \wc[]{dG}{il}-6 g_2 \delta_{j3} V^*_{3i} \wc[]{dW}{kl} \\ 
&+4 g_2 \delta_{j3} V^*_{3k} \wc[]{dW}{il}\big)+y_b \big(\frac{4}{9} g_1 \delta_{i3} \delta_{l3} \wc[]{uB}{kj}-\frac{2}{3} g_1 \delta_{k3} \delta_{l3} \wc[]{uB}{ij}-\frac{64}{9} g_s \delta_{i3} \delta_{l3} \wc[]{uG}{kj} \\ 
&+4 g_2 \delta_{i3} \delta_{l3} \wc[]{uW}{kj}-6 g_2 \delta_{k3} \delta_{l3} \wc[]{uW}{ij}\big)\,, \\
\dotwc[(8)]{quqd}{ijkl} & = y_t \big(-\frac{40}{3} g_1 \delta_{j3} V^*_{3k} \wc[]{dB}{il}+8 g_s \delta_{j3} V^*_{3i} \wc[]{dG}{kl}+\frac{16}{3} g_s \delta_{j3} V^*_{3k} \wc[]{dG}{il}+24 g_2 \delta_{j3} V^*_{3k} \wc[]{dW}{il}\big) \\ 
&+y_b \big(\frac{8}{3} g_1 \delta_{i3} \delta_{l3} \wc[]{uB}{kj}+\frac{16}{3} g_s \delta_{i3} \delta_{l3} \wc[]{uG}{kj}+8 g_s \delta_{k3} \delta_{l3} \wc[]{uG}{ij}+24 g_2 \delta_{i3} \delta_{l3} \wc[]{uW}{kj}\big) \,.
\end{aligned}
\ee

}



\section{Class 5}


\noindent
\underline{\bf \boldmath $f^4 \to f^4$ (Yukawa)}:
\be
\begin{aligned}
\dotwc[]{le}{ijkk}&=
y_\tau^2 \big(\frac{1}{2} \delta_{i3} \wc[]{le}{3jkk}+\delta_{i3} \delta_{k3} \wc[]{le}{3j3k}+\frac{1}{2} \delta_{j3} \wc[]{le}{i3kk}+\delta_{k3} \wc[]{le}{ij3k}+\delta_{k3} \wc[]{le}{ijk3} \\ 
&+2 \delta_{j3} \delta_{k3} \wc[]{le}{i33k}+\delta_{j3} \delta_{k3} \wc[]{le}{i3k3}+2 \delta_{i3} \delta_{k3} \wc[*]{le}{j33k}-2 \delta_{k3} \wc[]{ll}{i33j}-4 \delta_{k3} \wc[]{ll}{ij33}\big) \\ 
&+y_b y_\tau (-3 \delta_{j3} \delta_{k3} \wc[]{ledq}{ik33}-3 \delta_{i3} \delta_{k3} \wc[*]{ledq}{jk33})+y_t y_\tau (3 \delta_{j3} \delta_{k3} V_{3w} \wc[(1)]{lequ}{ikw3}+3 \delta_{i3} \delta_{k3} V^*_{3w} \wc[(1)*]{lequ}{jkw3}) \,,
\\
\dotwc[]{le}{kkij}&=
\frac{1}{2} y_\tau (\delta_{k3} (-4 y_\tau \wc[]{ee}{33ij}+2 y_\tau \delta_{i3} \wc[]{le}{3k3j}+4 y_\tau \delta_{i3} \wc[]{le}{k33j}+2 y_\tau \delta_{j3} \wc[]{le}{k3i3} \\
&+y_\tau \wc[]{le}{3kij}+y_\tau \wc[]{le}{k3ij}+4 y_\tau \delta_{j3} \wc[*]{le}{k33i}-6 y_b \delta_{i3} \wc[]{ledq}{kj33}-6 y_b \delta_{j3} \wc[*]{ledq}{ki33} \\
&+6 y_t \delta_{i3} V_{3w} \wc[(1)]{lequ}{kjw3}+6 y_t \delta_{j3} V^*_{3w} \wc[(1)*]{lequ}{kiw3})+2 y_\tau \delta_{i3} \wc[]{le}{kk3j}+2 y_\tau \delta_{j3} \wc[]{le}{kki3})
\,,
\\
\dotwc[]{le}{jijp}&=
y_\tau^2 \big(\delta_{j3} \wc[]{le}{3i3p}+\frac{1}{2} \delta_{j3} \wc[]{le}{3ijp}+\delta_{j3} \wc[]{le}{ji3p}+\frac{1}{2} \delta_{i3} \wc[]{le}{j3jp}+\delta_{p3} \wc[]{le}{jij3} \\ 
&+\wc[]{le}{j3j3} \delta_{i3} \delta_{p3}+2 \delta_{j3} \delta_{p3} \wc[*]{le}{i33j}-2 \delta_{j3} \delta_{p3} \wc[]{ll}{j33i}-4 \delta_{j3} \delta_{p3} \wc[]{ll}{ji33}\big)-3 y_b y_\tau \delta_{j3} \delta_{p3} \wc[*]{ledq}{ij33} \\ 
&+3 y_t y_\tau \delta_{j3} \delta_{p3} V^*_{3w} \wc[(1)*]{lequ}{ijw3}
\,,\\
\dotwc[]{le}{jpji}&=
y_\tau^2 \big(-2 \delta_{j3} \delta_{p3} \wc[]{ee}{3ij3}+\delta_{j3}\wc[]{le}{3p3i}+\frac{1}{2} \delta_{j3} \wc[]{le}{3pji}+\delta_{j3} \wc[]{le}{jp3i}+2 \delta_{j3} \delta_{p3} \wc[]{le}{j33i} \\ 
&+\delta_{i3} \wc[]{le}{jpj3}+\frac{1}{2} \delta_{p3} \wc[]{le}{j3ji}+\wc[]{le}{j3j3} \delta_{i3} \delta_{p3}\big ) -3 y_b y_\tau \delta_{j3} \delta_{p3} \wc[]{ledq}{ji33}+3 y_t y_\tau \delta_{j3} \delta_{p3} V_{3w} \wc[(1)]{lequ}{jiw3}\,.
\end{aligned}
\ee





\noindent
\section{Class 6}
\underline{\bf \boldmath $f^4 \to f^4$ (Yukawa)}:
\be
\begin{aligned}
\dotwc[(1)]{lq}{jimn}&=
y_b^2 \big(-\delta_{m3} \delta_{n3} \wc[]{ld}{ji33}+\frac{1}{2} \delta_{m3} \wc[(1)]{lq}{ji3n}+\frac{1}{2} \delta_{n3} \wc[(1)]{lq}{jim3}\big)+y_b y_\tau \big(\frac{1}{4} \delta_{i3} \delta_{m3} \wc[]{ledq}{j33n} \\ 
&+\frac{1}{4} \delta_{j3} \delta_{n3} \wc[*]{ledq}{i33m}\big)+y_t y_\tau \big(\frac{1}{4} \delta_{i3} V_{3n} \wc[(1)]{lequ}{j3m3}+\frac{1}{4} \delta_{j3} V^*_{3m} \wc[(1)*]{lequ}{i3n3}-3 \delta_{i3} V_{3n} \wc[(3)]{lequ}{j3m3}-3 \delta_{j3} V^*_{3m} \wc[(3)*]{lequ}{i3n3} \big ) \\ 
&+y_t^2 \big(\frac{1}{2} V^*_{3m} V_{3v} \wc[(1)]{lq}{jivn}+\frac{1}{2} V_{3n} V^*_{3v} \wc[(1)]{lq}{jimv}-V^*_{3m} V_{3n} \wc[]{lu}{ji33}\big)+y_\tau^2 \big(\frac{1}{2} \delta_{i3} \wc[(1)]{lq}{j3mn}+\frac{1}{2} \delta_{j3} \wc[(1)]{lq}{3imn}\big) \\ 
\,,\\
%
\dotwc[(3)]{lq}{jimn}&=
y_b y_\tau \big(\frac{1}{4} \delta_{i3} \delta_{m3} \
\wc[]{ledq}{j33n}+\frac{1}{4} \delta_{j3} \delta_{n3} \
\wc[*]{ledq}{i33m}\big)+y_t y_\tau \big(-\frac{1}{4} \delta_{i3} \
V_{3n} \wc[(1)]{lequ}{j3m3}-\frac{1}{4} \delta_{j3} V^*_{3m} \
\wc[(1)*]{lequ}{i3n3} \\ 
&+3 \delta_{i3} V_{3n} \wc[(3)]{lequ}{j3m3}+3 \delta_{j3} V^*_{3m} \
\wc[(3)*]{lequ}{i3n3}\big)+y_b^2 \big(\frac{1}{2} \delta_{m3} \
\wc[(3)]{lq}{ji3n}+\frac{1}{2} \delta_{n3} \wc[(3)]{lq}{jim3}\big )+y_\tau^2 \big(\frac{1}{2} \delta_{i3} \wc[(3)]{lq}{j3mn} \\ 
&+\frac{1}{2} \delta_{j3} \wc[(3)]{lq}{3imn}\big)+y_t^2 \
\big(\frac{1}{2} V^*_{3m} V_{3v} \wc[(3)]{lq}{jivn}+\frac{1}{2} \
V_{3n} V^*_{3v} \wc[(3)]{lq}{jimv}\big)\,,
\end{aligned}
\ee


\be
\begin{aligned}
\dotwc[]{lu}{jiqp}&=
y_\tau^2 \big(\frac{1}{2} \delta_{i3} \wc[]{lu}{j3qp}+\frac{1}{2} \delta_{j3} \wc[]{lu}{3iqp}\big)+y_t^2\big(-2 \delta_{p3} \delta_{q3} V_{3v} V^*_{3w} \wc[(1)]{lq}{jivw}+\delta_{p3} \wc[]{lu}{jiq3}+\delta_{q3} \wc[]{lu}{ji3p}\big) \\ 
&+y_\tau y_t\big(-\frac{1}{2} \delta_{i3} \delta_{q3} V_{3w} \wc[(1)]{lequ}{j3wp}-\frac{1}{2} \delta_{j3} \delta_{p3} V^*_{3w} \wc[(1)*]{lequ}{i3wq}-6 \delta_{i3} \delta_{q3} V_{3w} \wc[(3)]{lequ}{j3wp}-6 \delta_{j3} \delta_{p3} V^*_{3w} \wc[(3)*]{lequ}{i3wq}\big)\,,
\\
\dotwc[]{ld}{jiqp}&=
y_\tau^2 \big(\frac{1}{2} \delta_{i3} \wc[]{ld}{j3qp}+\frac{1}{2} \delta_{j3} \wc[]{ld}{3iqp}\big)+y_b^2 (\delta_{p3} \wc[]{ld}{jiq3} +\delta_{q3} \wc[]{ld}{ji3p}-2 \delta_{p3} \delta_{q3} \wc[(1)]{lq}{ji33})\\ 
&+y_b y_\tau \big(-\frac{1}{2} \delta_{i3} \delta_{p3} \wc[]{ledq}{j3q3}-\frac{1}{2} \delta_{j3} \delta_{q3} \wc[*]{ledq}{i3p3}\big)\,,
\end{aligned}
\ee


\be
\begin{aligned}
\dotwc[]{qe}{qpji}&=
y_b^2 \big(-\delta_{p3} \delta_{q3} \wc[]{ed}{ji33}+\frac{1}{2} \delta_{p3} \wc[]{qe}{q3ji}+\frac{1}{2} \delta_{q3} \wc[]{qe}{3pji}\big)+y_t^2 \big(-V_{3p} V^*_{3q}\wc[]{eu}{ji33} \\  
&+\frac{1}{2} V^*_{3q} V_{3v} \wc[]{qe}{vpji}+\frac{1}{2} V_{3p} V^*_{3v} \wc[]{qe}{qvji}\big)+y_b y_\tau \big(-\frac{1}{2} \delta_{j3} \delta_{q3} \wc[]{ledq}{3i3p}-\frac{1}{2} \delta_{i3} \delta_{p3} \wc[*]{ledq}{3j3q}\big) \\ 
&+y_t y_\tau \big(-\frac{1}{2} \delta_{j3} V_{3p} \wc[(1)]{lequ}{3iq3}-\frac{1}{2} \delta_{i3} V^*_{3q} \wc[(1)*]{lequ}{3jp3}-6 \delta_{j3} V_{3p} \wc[(3)]{lequ}{3iq3}-6 \delta_{i3} V^*_{3q} \wc[(3)*]{lequ}{3jp3}\big) \\ 
&+y_\tau^2 (\delta_{i3} \wc[]{qe}{qpj3}+\delta_{j3} \wc[]{qe}{qp3i})\,,
\end{aligned}
\ee



\be
\begin{aligned}
\dotwc[]{ed}{jiqp}&=
y_\tau^2 (\delta_{i3} \wc[]{ed}{j3qp}+\delta_{j3} \wc[]{ed}{3iqp})+y_b^2 (\delta_{p3} \wc[]{ed}{jiq3}+\delta_{q3} \wc[]{ed}{ji3p}-2 \delta_{p3} \delta_{q3} \wc[]{qe}{33ji}) \\ 
&+y_b y_\tau (\delta_{j3} \delta_{p3} \wc[]{ledq}{3iq3}+\delta_{i3} \delta_{q3} \wc[*]{ledq}{3jp3})\,,
\\
\dotwc[]{eu}{jiqp}&=
y_\tau^2 (\delta_{i3} \wc[]{eu}{j3qp}+\delta_{j3} \wc[]{eu}{3iqp})+y_t^2 (\delta_{p3} \wc[]{eu}{jiq3}+\delta_{q3} \wc[]{eu}{ji3p}-2 \delta_{p3} \delta_{q3} V_{3v} V^*_{3w} \wc[]{qe}{vwji}) \\ 
&+y_\tau y_t (\delta_{j3} \delta_{q3} V_{3w} \wc[(1)]{lequ}{3iwp}+\delta_{i3} \delta_{p3} V^*_{3w} \wc[(1)*]{lequ}{3jwq}-12 \delta_{j3} \delta_{q3} V_{3w} \wc[(3)]{lequ}{3iwp}-12 \delta_{i3} \delta_{p3} V^*_{3w} \wc[(3)*]{lequ}{3jwq})\,,
\end{aligned}
\ee

\be
\begin{aligned}
\dotwc[]{ledq}{jiqp}&=
y_b y_\tau \big(2 \delta_{j3} \delta_{p3} \wc[]{ed}{3iq3}-2 \delta_{i3} \delta_{p3} \wc[]{ld}{j3q3}-4 \delta_{p3} \delta_{q3} \wc[]{le}{j33i}+2 \delta_{i3} \delta_{q3} \wc[(1)]{lq}{j33p}+6 \delta_{i3} \delta_{q3} \wc[(3)]{lq}{j33p}-2 \delta_{j3} \delta_{q3} \wc[]{qe}{3p3i}\big) \\ 
&+y_b^2 \big(\delta_{p3} \wc[]{ledq}{jiq3}+6 \delta_{p3} \delta_{q3} \wc[]{ledq}{ji33}+\frac{1}{2} \delta_{q3} \wc[]{ledq}{ji3p}\big) +\frac{1}{2} y_t^2 V^*_{3q} V_{3v} \wc[]{ledq}{jivp}+y_\tau^2 \big(\delta_{i3} \wc[]{ledq}{j3qp}+\frac{1}{2} \delta_{j3} \wc[]{ledq}{3iqp}\big) \\ 
&+y_t y_b \big(2 \delta_{q3} V_{3p} \wc[(1)]{lequ}{ji33}-6 \delta_{p3} \delta_{q3} V_{3w} \wc[(1)]{lequ}{jiw3}\big)\,,
\\
\dotwc[(1)]{lequ}{jiqp}&=
y_t \big(y_\tau \big(2 \delta_{j3} V^*_{3q} \wc[]{eu}{3i3p}+4 \delta_{p3} V^*_{3q} \wc[]{le}{j33i}+2 \delta_{i3} \delta_{p3} V^*_{3w} \wc[(1)]{lq}{j3qw}-6 \delta_{i3} \delta_{p3} V^*_{3w} \wc[(3)]{lq}{j3qw}-2 \delta_{i3} V^*_{3q} \wc[]{lu}{j33p} \\ 
&-2 \delta_{j3} \delta_{p3} V^*_{3v} \wc[]{qe}{qv3i}\big)+y_b (2 \delta_{p3} \delta_{q3} V^*_{3w} \wc[]{ledq}{ji3w}-6 \delta_{p3} V^*_{3q} \wc[]{ledq}{ji33})\big) +y_\tau^2 \big(\delta_{i3} \wc[(1)]{lequ}{j3qp} +\frac{1}{2} \delta_{j3} \wc[(1)]{lequ}{3iqp}\big) \\ 
&+y_t^2 \big(6 \delta_{p3} V^*_{3q} V_{3w} \wc[(1)]{lequ}{jiw3}+\delta_{p3} \wc[(1)]{lequ}{jiq3}+\frac{1}{2} V^*_{3q} V_{3v} \wc[(1)]{lequ}{jivp}\big)+\frac{1}{2} y_b^2 \delta_{q3} \wc[(1)]{lequ}{ji3p}\,,
\\
\dotwc[(3)]{lequ}{jiqp}&=
y_t y_\tau \big(-\frac{1}{2} \delta_{j3} V^*_{3q} \wc[]{eu}{3i3p}-\frac{1}{2} \delta_{i3} \delta_{p3} V^*_{3w} \wc[(1)]{lq}{j3qw}+\frac{3}{2} \delta_{i3} \delta_{p3} V^*_{3w} \wc[(3)]{lq}{j3qw}-\frac{1}{2} \delta_{i3} V^*_{3q} \wc[]{lu}{j33p} \\ 
&-\frac{1}{2} \delta_{j3} \delta_{p3} V^*_{3v} \wc[]{qe}{qv3i}\big)+y_t^2 \big(\delta_{p3} \wc[(3)]{lequ}{jiq3}+\frac{1}{2} V^*_{3q} V_{3v} \wc[(3)]{lequ}{jivp}\big)+\frac{1}{2} y_b^2 \delta_{q3} \wc[(3)]{lequ}{ji3p}\\ 
&+y_\tau^2 \big(\delta_{i3} \wc[(3)]{lequ}{j3qp}+\frac{1}{2} \delta_{j3} \wc[(3)]{lequ}{3iqp}\big)\,.
\end{aligned}
\ee







\noindent
\section{Class 7}
\underline{\bf \boldmath $f^4 \to f^4$ (Yukawa)}:
\be
\begin{aligned}
\dotwc[]{le}{ijji}&=
-2 y_\tau^2 \delta_{i3} \delta_{j3} \wc[]{ee}{33ji}+2 y_\tau^2 \wc[]{le}{i33i} \delta_{j3} +\frac{1}{2} y_\tau^2 \delta_{i3} \wc[]{le}{3jji}+y_\tau^2 \delta_{i3} \wc[]{le}{ijj3} \\ 
& + \frac{1}{2} y_\tau^2 \delta_{j3} \wc[]{le}{i3ji}+y_\tau^2 \delta_{j3} \wc[]{le}{ij3i}+y_\tau^2 \delta_{i3} \delta_{j3} \wc[]{le}{3j3i}+y_\tau^2 \delta_{i3} \delta_{j3} \wc[]{le}{i3j3}+2 y_\tau^2 \wc[*]{le}{j33j} \delta_{i3}-3 y_b y_\tau \wc[]{ledq}{ii33} \delta_{j3}   \\  &
-3 y_b y_\tau \wc[*]{ledq}{jj33} \delta_{i3}+3 y_t y_\tau \delta_{j3} V_{3w} \wc[(1)]{lequ}{iiw3}+3 y_t y_\tau \delta_{i3} V^*_{3w} \wc[(1)*]{lequ}{jjw3}-2 y_\tau^2 \delta_{i3} \delta_{j3} \wc[]{ll}{i33j}-4 y_\tau^2 \delta_{i3} \delta_{j3} \wc[]{ll}{ij33}\,,
\end{aligned}
\ee

\be
\begin{aligned}
%%%
\dotwc[(1)]{qd}{ijji} & =  
y_b^2 (-2 \delta_{i3} \delta_{j3} \wc[]{dd}{33ji}-\frac{2}{3} \delta_{i3} \delta_{j3} \wc[]{dd}{3ij3}+\frac{1}{2} \delta_{i3} \wc[(1)]{qd}{3jji}+\delta_{i3} \wc[(1)]{qd}{ijj3}+\frac{1}{3} \delta_{i3} \delta_{j3} \wc[(1)]{qd}{3j3i} \\ 
%
&+\frac{1}{3} \delta_{i3} \delta_{j3} \wc[(1)]{qd}{i3j3}+\frac{2}{3} \wc[(1)]{qd}{i33i} \delta_{j3}+\frac{1}{2} \delta_{j3} \wc[(1)]{qd}{i3ji}+\delta_{j3} \wc[(1)]{qd}{ij3i}+\frac{2}{3} \wc[(1)*]{qd}{j33j} \delta_{i3}+\frac{4}{9} \delta_{i3} \delta_{j3} \wc[(8)]{qd}{3j3i} \\
% 
&+\frac{4}{9} \delta_{i3} \delta_{j3} \wc[(8)]{qd}{i3j3}+\frac{8}{9} \wc[(8)]{qd}{i33i} \delta_{j3}+\frac{8}{9} \wc[(8)*]{qd}{j33j} \delta_{i3}-\frac{2}{3} \delta_{i3} \delta_{j3} \wc[(1)]{qq}{i33j}-4 \delta_{i3} \delta_{j3} \wc[(1)]{qq}{ij33}-2 \delta_{i3} \delta_{j3} \wc[(3)]{qq}{i33j}) \\ 
%
&+y_b y_\tau \big(-\frac{1}{3} \wc[]{ledq}{33jj} \delta_{i3}-\frac{1}{3} \wc[*]{ledq}{33ii} \delta_{j3}\big)+y_t^2 \big(\frac{1}{2} V^*_{3i} V_{3v} \wc[(1)]{qd}{vjji}+\frac{1}{2} V_{3j} V^*_{3v} \wc[(1)]{qd}{ivji} -\wc[(1)]{ud}{33ji}V^*_{3i} V_{3j}\big)  \\ 
%
&+y_b y_t \big(-\frac{1}{6} \delta_{j3} V_{3w} \wc[(1)]{quqd}{i3wi}-\delta_{j3} V_{3w} \wc[(1)]{quqd}{w3ii}+\frac{1}{3} \wc[(1)]{quqd}{33ii} \delta_{j3} V_{3j}+\frac{1}{2} \wc[(1)]{quqd}{i33i} \delta_{j3} V_{3j} -\frac{1}{6} \delta_{i3} V^*_{3w} \wc[(1)*]{quqd}{j3wj}\\ 
%
&-\delta_{i3} V^*_{3w} \wc[(1)*]{quqd}{w3jj}+\frac{1}{3} \wc[(1)*]{quqd}{33jj} \delta_{i3} V^*_{3i}+\frac{1}{2} \wc[(1)*]{quqd}{j33j} \delta_{i3} V^*_{3i}-\frac{2}{9} \delta_{j3} V_{3w} \wc[(8)]{quqd}{i3wi}+\frac{4}{9} \wc[(8)]{quqd}{33ii} \delta_{j3} V_{3j} \\ 
%
&-\frac{2}{9} \delta_{i3} V^*_{3w} \wc[(8)*]{quqd}{j3wj}+\frac{4}{9} \wc[(8)*]{quqd}{33jj} \delta_{i3} V^*_{3i}\big)\,,\\
%%%%
\dotwc[(8)]{qd}{ijji} & =  y_b^2 \big(-4 \delta_{i3} \delta_{j3} \wc[]{dd}{3ij3}+2 \delta_{i3} \delta_{j3} \wc[(1)]{qd}{3j3i}+2 \delta_{i3} \delta_{j3} \wc[(1)]{qd}{i3j3}+4 \wc[(1)]{qd}{i33i} \delta_{j3}+4 \wc[(1)*]{qd}{j33j} \delta_{i3} +\frac{1}{2} \delta_{i3} \wc[(8)]{qd}{3jji}+\delta_{i3} \wc[(8)]{qd}{ijj3}\\ 
%
&-\frac{1}{3} \delta_{i3} \delta_{j3} \wc[(8)]{qd}{3j3i}-\frac{1}{3} \delta_{i3} \delta_{j3} \wc[(8)]{qd}{i3j3}+\frac{16}{3} \wc[(8)]{qd}{i33i} \delta_{j3}+\frac{1}{2} \delta_{j3} \wc[(8)]{qd}{i3ji} +\delta_{j3} \wc[(8)]{qd}{ij3i}+\frac{16}{3} \wc[(8)*]{qd}{j33j} \delta_{i3}-4 \delta_{i3} \delta_{j3} \wc[(1)]{qq}{i33j}\\ 
%
&-12 \delta_{i3} \delta_{j3} \wc[(3)]{qq}{i33j}\big)+y_b y_\tau \big(-2 \wc[]{ledq}{33jj} \delta_{i3} -2 \wc[*]{ledq}{33ii} \delta_{j3}\big)+y_t^2 \big(\frac{1}{2} V^*_{3i} V_{3v} \wc[(8)]{qd}{vjji}+\frac{1}{2} V_{3j} V^*_{3v} \wc[(8)]{qd}{ivji}\\ 
&-V^*_{3i} V_{3j} \wc[(8)]{ud}{33ji}\big)+y_b y_t \big( -\delta_{j3} V_{3w} \wc[(1)]{quqd}{i3wi}-6 \delta_{j3} V_{3w} \wc[(1)]{quqd}{w3ii}+2 \wc[(1)]{quqd}{33ii} \delta_{j3} V_{3j}-\delta_{i3} V^*_{3w} \wc[(1)*]{quqd}{j3wj} \\ 
%
&-6 \delta_{i3} V^*_{3w} \wc[(1)*]{quqd}{w3jj}+2 \wc[(1)*]{quqd}{33jj} \delta_{i3} V^*_{3i}-\frac{4}{3} \delta_{j3} V_{3w} \wc[(8)]{quqd}{i3wi}-\frac{1}{3} \wc[(8)]{quqd}{33ii} \delta_{j3} V_{3j}+\frac{1}{2} \wc[(8)]{quqd}{i33i} \delta_{j3} V_{3j}\\ 
%
&-\frac{4}{3} \delta_{i3} V^*_{3w} \wc[(8)*]{quqd}{j3wj} -\frac{1}{3} \wc[(8)*]{quqd}{33jj} \delta_{i3} V^*_{3i}+\frac{1}{2} \wc[(8)*]{quqd}{j33j} \delta_{i3} V^*_{3i}\big) \,,
\end{aligned}
\ee

\be
\begin{aligned}
\dotwc[(1)]{quqd}{prst} &=
y_t \big(2 y_\tau \delta_{r3} V^*_{3p} \wc[*]{ledq}{33ts}+y_b \big(\frac{4}{3} \delta_{p3} \delta_{r3} V^*_{3v} \wc[(1)]{qd}{sv3t}-4 \delta_{r3} V^*_{3p} \wc[(1)]{qd}{s33t}+\frac{16}{9} \delta_{p3} \delta_{r3} V^*_{3v} \wc[(8)]{qd}{sv3t}-\frac{16}{3} \delta_{r3} V^*_{3p} \wc[(8)]{qd}{s33t} \\ 
&-4 \delta_{r3} \delta_{t3} V^*_{3v} \wc[(1)]{qq}{prs3}+\frac{4}{3} \delta_{r3} \delta_{t3} V^*_{3v} \wc[(1)]{qq}{svp3}+\frac{4}{3} \delta_{r3} \delta_{t3} V^*_{3w} \wc[(1)]{qq}{p3sw}-4 \delta_{r3} \delta_{t3} V^*_{3w} \wc[(1)]{qq}{s3pw}+12 \delta_{r3} \delta_{t3} V^*_{3v} \wc[(3)]{qq}{prs3} \\ 
&-4 \delta_{r3} \delta_{t3} V^*_{3v} \wc[(3)]{qq}{svp3}-4 \delta_{r3} \delta_{t3} V^*_{3w} \wc[(3)]{qq}{p3sw}+12 \delta_{r3} \delta_{t3} V^*_{3w} \wc[(3)]{qq}{s3pw}-4 \delta_{s3} \delta_{t3} V^*_{3v} \wc[(1)]{qu}{pv3r}+\frac{4}{3} \delta_{t3} V^*_{3s} \wc[(1)]{qu}{p33r} \\ 
&-\frac{16}{3} \delta_{s3} \delta_{t3} V^*_{3v} \wc[(8)]{qu}{pv3r}+\frac{16}{9} \delta_{t3} V^*_{3s} \wc[(8)]{qu}{p33r}-4 \delta_{s3} V^*_{3p} \wc[(1)]{ud}{3r3t}+\frac{4}{3} \delta_{p3} V^*_{3s} \wc[(1)]{ud}{3r3t}+\frac{16}{9} \delta_{p3} V^*_{3s} \wc[(8)]{ud}{3r3t}\big)\big) \\ 
&-2 y_b y_\tau \delta_{s3} \delta_{t3} \wc[(1)]{lequ}{33pr}+y_t^2 \big(\delta_{r3} V^*_{3p} V_{3w} \wc[(1)]{quqd}{s3wt}+6 \delta_{r3} V^*_{3p} V_{3w} \wc[(1)]{quqd}{w3st}+\delta_{r3} \wc[(1)]{quqd}{p3st}+\frac{1}{2} V^*_{3p} V_{3v} \wc[(1)]{quqd}{vrst} \\ &+\frac{1}{2} V^*_{3s} V_{3v} \wc[(1)]{quqd}{prvt}+\frac{4}{3} \delta_{r3} V^*_{3p} V_{3w} \wc[(8)]{quqd}{s3wt}\big)+y_b^2 \big(\frac{1}{2} \delta_{p3} \wc[(1)]{quqd}{3rst}+\frac{1}{2} \delta_{s3} \wc[(1)]{quqd}{pr3t}+\delta_{t3} \wc[(1)]{quqd}{prs3} \\ 
&+\delta_{s3} \delta_{t3} \wc[(1)]{quqd}{3rp3}+6 \delta_{s3} \delta_{t3} \wc[(1)]{quqd}{pr33}+\frac{4}{3} \delta_{s3} \delta_{t3} \wc[(8)]{quqd}{3rp3}\big)+2y_t  y_\tau \delta_{r3} V^*_{3p} \wc[*]{ledq}{33ts}-2 y_b y_\tau \delta_{s3} \delta_{t3} \wc[(1)]{lequ}{33pr}\,,\\
\dotwc[(8)]{quqd}{prst}& =
y_b y_t \big(8 \delta_{p3} \delta_{r3} V^*_{3v} \wc[(1)]{qd}{sv3t}-\frac{4}{3} \delta_{p3} \delta_{r3} V^*_{3v} \wc[(8)]{qd}{sv3t}+8 \delta_{r3} \delta_{t3} V^*_{3v} \wc[(1)]{qq}{svp3}+8 \delta_{r3} \delta_{t3} V^*_{3w} \wc[(1)]{qq}{p3sw}-24 \delta_{r3} \delta_{t3} V^*_{3v} \wc[(3)]{qq}{svp3} \\  
&-24 \delta_{r3} \delta_{t3} V^*_{3w} \wc[(3)]{qq}{p3sw}+8 \delta_{t3} V^*_{3s} \wc[(1)]{qu}{p33r}-\frac{4}{3} \delta_{t3}
V^*_{3s} \wc[(8)]{qu}{p33r}+8 \delta_{p3} V^*_{3s} \wc[(1)]{ud}{3r3t}-4 \delta_{s3} V^*_{3p} \wc[(8)]{ud}{3r3t} \\
&-\frac{4}{3} \delta_{p3} V^*_{3s} \wc[(8)]{ud}{3r3t}\big)+y_t^2 \big(\delta_{r3} \wc[(8)]{quqd}{p3st}+\frac{1}{2} V^*_{3p} V_{3v} \wc[(8)]{quqd}{vrst}+\frac{1}{2} V^*_{3s} V_{3v} \wc[(8)]{quqd}{prvt}\big)+y_b^2 \big(\frac{1}{2} \delta_{p3} \wc[(8)]{quqd}{3rst} \\  
&+\frac{1}{2} \delta_{s3} \wc[(8)]{quqd}{pr3t}+\delta_{t3} \wc[(8)]{quqd}{prs3}\big)\,,
\end{aligned}
\ee

\be
\begin{aligned}
\dotwc[(1)]{lequ}{iimj}& =
y_t y_\tau \big(2 \delta_{i3} V^*_{3m} \wc[]{eu}{3i3j}+4 \wc[]{le}{i33i} \delta_{j3} V^*_{3m}+2 \delta_{i3} \delta_{j3} V^*_{3w} \wc[(1)]{lq}{i3mw}-6 \delta_{i3} \delta_{j3} V^*_{3w} \wc[(3)]{lq}{i3mw}-2 \delta_{i3} V^*_{3m} \wc[]{lu}{i33j} \\ 
%
&-2 \delta_{i3} \delta_{j3} V^*_{3v} \wc[]{qe}{mv3i}+4 \delta_{i3} V^*_{3v} \wc[(1)]{qu}{mv3j}+\frac{16}{3} \delta_{i3} V^*_{3v} \wc[(8)]{qu}{mv3j}\big)+y_t y_b (2 \delta_{j3} \delta_{m3} V^*_{3w} \wc[]{ledq}{ii3w}-6 \wc[]{ledq}{ii33} \delta_{j3} V^*_{3m}) \\  
%
&+y_t^2 \big(6 \delta_{j3} V^*_{3m} V_{3w} \wc[(1)]{lequ}{iiw3}+\delta_{j3} \wc[(1)]{lequ}{iim3}+\frac{1}{2} V^*_{3m} V_{3v} \wc[(1)]{lequ}{iivj}\big)+\frac{1}{2} y_b^2 \delta_{m3} \wc[(1)]{lequ}{ii3j}+y_\tau^2 \big(2\wc[(1)]{lequ}{33mj} \\ 
%
&+\frac{1}{2} \wc[(1)]{lequ}{3imj}+\wc[(1)]{lequ}{i3mj}\big)\delta_{i3}-y_b y_\tau \big(\wc[(1)]{quqd}{3jm3}+6 \wc[(1)]{quqd}{mj33}+\frac{4}{3} \wc[(8)]{quqd}{3jm3}\big) \delta_{i3}\,, \\
%%%%%%%%%
\dotwc[(3)]{lequ}{iimj}& =
y_t y_\tau \big(-\frac{1}{2} \delta_{i3} V^*_{3m} \wc[]{eu}{3i3j}-\frac{1}{2} \delta_{i3} \delta_{j3} V^*_{3w} \wc[(1)]{lq}{i3mw}+\frac{3}{2} \delta_{i3} \delta_{j3} V^*_{3w} \wc[(3)]{lq}{i3mw}-\frac{1}{2} \delta_{i3} V^*_{3m} \wc[]{lu}{i33j} \\ &-\frac{1}{2} \delta_{i3} \delta_{j3} V^*_{3v} \wc[]{qe}{mv3i}\big)+y_t^2 \big(\delta_{j3} \wc[(3)]{lequ}{iim3}+\frac{1}{2} V^*_{3m} V_{3v} \wc[(3)]{lequ}{iivj}\big)+\frac{1}{2} y_b^2 \delta_{m3} \wc[(3)]{lequ}{ii3j}+y_\tau^2 \big(\frac{1}{2} \delta_{i3} \wc[(3)]{lequ}{3imj} +\delta_{i3} \wc[(3)]{lequ}{i3mj}\big)\,, 
%%%%%%%%%
\end{aligned}
\ee

\be
\begin{aligned}
\dotwc[]{ledq}{iijj}& =
y_b y_\tau \big(2 \delta_{i3} \delta_{j3} \wc[]{ed}{3ij3}-2 \delta_{i3} \delta_{j3} \wc[]{ld}{i3j3}-4 \wc[]{le}{i33i} \delta_{j3}+2 \delta_{i3} \delta_{j3} \wc[(1)]{lq}{i33j}+6 \delta_{i3} \delta_{j3} \wc[(3)]{lq}{i33j} \\  
%
&-4 \wc[(1)*]{qd}{j33j} \delta_{i3}-\frac{16}{3} \wc[(8)*]{qd}{j33j} \delta_{i3}-2 \delta_{i3} \delta_{j3} \wc[]{qe}{3j3i}\big)+y_b^2 \big(6 \wc[]{ledq}{ii33} \delta_{j3}+\frac{1}{2} \delta_{j3} \wc[]{ledq}{ii3j}+\delta_{j3} \wc[]{ledq}{iij3}\big) \\ 
%
&+y_\tau^2 \big(2 \wc[]{ledq}{33jj} \delta_{i3}+\frac{1}{2} \delta_{i3} \wc[]{ledq}{3ijj}+\delta_{i3} \wc[]{ledq}{i3jj}\big)+\frac{1}{2} y_t^2 V^*_{3j} V_{3v} \wc[]{ledq}{iivj} \\ 
%
&+y_ty_b \big(2 \wc[(1)]{lequ}{ii33} \delta_{j3} V_{3j}-6 \delta_{j3} V_{3w} \wc[(1)]{lequ}{iiw3}\big)+y_ty_\tau \big(\delta_{i3} V^*_{3w} \wc[(1)*]{quqd}{j3wj}+6 \delta_{i3} V^*_{3w} \wc[(1)*]{quqd}{w3jj}+\frac{4}{3} \delta_{i3} V^*_{3w} \wc[(8)*]{quqd}{j3wj}\big)\,.
\end{aligned}
\ee

\noindent
\underline{\bf \boldmath non-fermion $ \to f^2XH$ (Yukawa)}:
\be
\begin{aligned}
\dotwc[]{uB}{mi}&=
-y_b y_t \wc[]{dB}{m3} \delta_{i3}+y_t \big(-\frac{5}{3} \wc[]{HB}{} g_1 \delta_{i3} V^*_{3m}-\frac{5}{3} i \wc[]{H\tilde B}{} g_1 \delta_{i3} V^*_{3m} \\ 
&+\frac{3}{2} \wc[]{HWB}{} g_2 \delta_{i3} V^*_{3m}+\frac{3}{2} i \wc[]{H\tilde WB}{} g_2 \delta_{i3} V^*_{3m}\big)+y_t^2 \big(2 \wc[]{uB}{m3} \delta_{i3}+\frac{5}{2} V^*_{3m} V_{3v} \wc[]{uB}{vi}+3 \wc[]{uB}{mi}\big) \\ 
&+y_b^2 \big(3 \wc[]{uB}{mi}-\frac{3}{2} \wc[]{uB}{3i} \delta_{m3}\big)+y_\tau^2 \wc[]{uB}{mi}
\,,\\
\dotwc[]{uW}{mi}&=
-y_b y_t \wc[]{dW}{m3} \delta_{i3}+y_t \big(-\wc[]{HW}{} g_2 \delta_{i3} V^*_{3m}+\frac{5}{6} \wc[]{HWB}{} g_1 \delta_{i3} V^*_{3m} \\ 
&-i \wc[]{H\tilde W}{} g_2 \delta_{i3} V^*_{3m}+\frac{5}{6} i \wc[]{H\tilde WB}{} g_1 \delta_{i3} V^*_{3m}\big)+y_t^2 \big(2 \wc[]{uW}{m3} \delta_{i3}+\frac{1}{2} V^*_{3m} V_{3v} \wc[]{uW}{vi}+3 \wc[]{uW}{mi}\big) \\ 
&+y_b^2 \big(\frac{5}{2} \wc[]{uW}{3i} \delta_{m3}+3 \wc[]{uW}{mi}\big)+y_\tau^2 \wc[]{uW}{mi}
\,,\\
\dotwc[]{uG}{mi}&=
-y_b y_t \wc[]{dG}{m3} \delta_{i3}+y_t^2 \big(2 \wc[]{uG}{m3} \
\delta_{i3}+\frac{5}{2} V^*_{3m} V_{3v} \wc[]{uG}{vi}+3 \wc[]{uG}{mi}\
\big) \\ 
&+y_b^2 \big(3 \wc[]{uG}{mi}-\frac{3}{2} \wc[]{uG}{3i} \delta_{m3}\big)+y_\tau^2 \wc[]{uG}{mi}
\,,
\end{aligned}
\ee



\be
\begin{aligned}
\dotwc[]{dB}{ii}&=
y_t^2 \big(3 \wc[]{dB}{ii}-\frac{3}{2} V^*_{3i} V_{3v} \wc[]{dB}{vi}\big)+y_b^2 \big(3 \wc[]{dB}{ii}+\frac{5}{2} \wc[]{dB}{3i} \delta_{i3}+2 \wc[]{dB}{i3} \delta_{i3}\big)+y_\tau^2 \wc[]{dB}{ii} \\ 
&+y_b \big(\frac{1}{3} \wc[]{HB}{} g_1 \delta_{i3}+\frac{1}{3} i \wc[]{H\tilde B}{} g_1 \delta_{i3}-\frac{3}{2} \wc[]{HWB}{} g_2 \delta_{i3}-\frac{3}{2} i \wc[]{H\tilde WB}{} g_2 \delta_{i3}-y_t \wc[]{uB}{i3}\delta_{i3}\big)\,,\\
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\dotwc[]{dW}{ii}&=
y_t^2 \big(\frac{5}{2} V^*_{3i} V_{3v} \wc[]{dW}{vi}+3 \wc[]{dW}{ii}\big)+y_b^2 \big(3 \wc[]{dW}{ii}+\frac{1}{2} \wc[]{dW}{3i} \delta_{i3}+2 \wc[]{dW}{i3} \delta_{i3}\big)+y_\tau^2 \wc[]{dW}{ii} \\ 
&+y_b \big(-\wc[]{HW}{} g_2 \delta_{i3}+\frac{1}{6} \wc[]{HWB}{} g_1 \delta_{i3}-i \wc[]{H\tilde W}{} g_2 \delta_{i3}+\frac{1}{6} i \wc[]{H\tilde WB}{} g_1 \delta_{i3} -y_t \wc[]{uW}{i3}\delta_{i3}\big)
\,,\\
\dotwc[]{dG}{ii}&=
y_b^2 \big(2 \delta_{i3} \wc[]{dG}{i3}+\frac{5}{2} \delta_{i3} \wc[]{dG}{3i}+3 \wc[]{dG}{ii}\big)+y_t^2 \big(3 \wc[]{dG}{ii}-\frac{3}{2} V^*_{3i} V_{3v} \wc[]{dG}{vi}\big) \\ 
&+y_\tau^2 \wc[]{dG}{ii}-y_b y_t \delta_{i3} \wc[]{uG}{i3}
\,,
\end{aligned}
\ee

\be
\begin{aligned}
\dotwc[]{eB}{ii}&=
3 y_b^2 \wc[]{eB}{ii}+3 y_t^2 \wc[]{eB}{ii}+y_\tau^2 \big(\wc[]{eB}{ii}+\frac{5}{2} \wc[]{eB}{3i} \delta_{i3}+2 \wc[]{eB}{i3} \delta_{i3}\big)+y_\tau \big(3 \wc[]{HB}{} g_1 \delta_{i3} +3 i \wc[]{H\tilde B}{} g_1 \delta_{i3}\\ 
&-\frac{3}{2} \wc[]{HWB}{} g_2 \delta_{i3}-\frac{3}{2} i \wc[]{H\tilde WB}{} g_2 \delta_{i3}\big)
\,,\\
\dotwc[]{eW}{ii}&=
3 y_t^2 \wc[]{eW}{ii} +y_\tau\big(-\wc[]{HW}{} g_2 \delta_{i3}+\frac{3}{2} \wc[]{HWB}{} g_1 \delta_{i3}-i \wc[]{H\tilde W}{} g_2 \delta_{i3}+\frac{3}{2} i \wc[]{H\tilde WB}{} g_1 \delta_{i3}\big) \\ 
&+3 y_b^2 \wc[]{eW}{ii}+y_\tau^2 \big(\wc[]{eW}{ii}+\frac{1}{2} \wc[]{eW}{3i} \delta_{i3}+2 \wc[]{eW}{i3} \delta_{i3}\big)\,.
\end{aligned}
\ee



\section{Class 8}

\noindent
\underline{\bf \boldmath $f^4 \to f^4$ (Yukawa)}:


\be
\begin{aligned}
  {\dotwc[]{ledq}{iiqp}} &= y_b y_\tau \big(2 \delta_{i3} \delta_{p3} \wc[]{ed}{3iq3}-2 \delta_{i3} \delta_{p3} \wc[]{ld}{i3q3}-4 \wc[]{le}{i33i} \delta_{p3} \delta_{q3}+2 \delta_{i3} \delta_{q3} \wc[(1)]{lq}{i33p}+6 \delta_{i3} \delta_{q3} \wc[(3)]{lq}{i33p} \\ 
  &-4 \delta_{i3} \wc[(1)*]{qd}{q33p}-\frac{16}{3} \delta_{i3} \wc[(8)*]{qd}{q33p}-2 \delta_{i3} \delta_{q3} \wc[]{qe}{3p3i}\big)+y_b^2 \big(\delta_{p3} \wc[]{ledq}{iiq3}+6 \wc[]{ledq}{ii33} \delta_{p3} \delta_{q3} \\ 
  &+\frac{1}{2} \delta_{q3} \wc[]{ledq}{ii3p}\big)+y_\tau^2 \big(2 \delta_{i3} \wc[]{ledq}{33pq}+\frac{1}{2} \delta_{i3} \wc[]{ledq}{3iqp}+\delta_{i3} \wc[]{ledq}{i3qp}\big)+\frac{1}{2} y_t^2 V^*_{3q} V_{3v} \wc[]{ledq}{iivp} \\ 
  &+y_t \big(y_b (2 \wc[(1)]{lequ}{ii33} \delta_{q3} V_{3p}-6 \delta_{p3} \delta_{q3} V_{3w} \wc[(1)]{lequ}{iiw3})+y_\tau \left(\delta_{i3} V^*_{3w} \wc[(1)*]{quqd}{q3wp}+6 \delta_{i3} V^*_{3w} \wc[(1)*]{quqd}{w3qp}+\frac{4}{3} \delta_{i3} V^*_{3w} \wc[(8)*]{quqd}{q3wp}\right)\big)\,,\\
  %%%
\dotwc[(1)]{lequ}{iiqp} & = 
2 y_\tau y_t \delta_{i3} V^*_{3q} \wc[]{eu}{3i3p}
+2 y_t \delta_{p3} V^*_{3q} (2 y_\tau \wc[]{le}{i33i}
-3 y_b \wc[]{ledq}{ii33}+3 y_t \ V_{3w} \wc[(1)]{lequ}{iiw3})
+2 y_b y_t \delta_{p3} \delta_{q3} V^*_{3w} \wc[]{ledq}{ii3w} \\
& +2 y_\tau \delta_{i3}\big(y_\tau \
\wc[(1)]{lequ}{33qp}+2 y_t V^*_{3v} \
(\wc[(1)]{qu}{qv3p}+\frac{4}{3} \wc[(8)]{qu}{qv3p})-\frac{1}{6} y_b  (18 \
\wc[(1)]{quqd}{qp33}  +3 \wc[(1)]{quqd}{3pq3}+4 \wc[(8)]{quqd}{3pq3})\big)\\
&  +\frac{1}{2} \wc[(1)]{lequ}{ii3p}y_b^2 \delta_{q3}+\frac{1}{2} \wc[(1)]{lequ}{iivp}y_t^2 V^*_{3q} V_{3v}+y_t^2 \delta_{p3} \wc[(1)]{lequ}{iiq3}+\frac{1}{2} y_\tau^2 \delta_{i3} \wc[(1)]{lequ}{3iqp}+y_\tau^2 \delta_{i3} \wc[(1)]{lequ}{i3qp}+2 y_\tau y_t \delta_{i3} \delta_{p3} V^*_{3w} \wc[(1)]{lq}{i3qw}\\
&-6 y_\tau y_t \delta_{i3} \delta_{p3} V^*_{3w} \wc[(3)]{lq}{i3qw}-2 y_\tau y_t 
\delta_{i3} V^*_{3q} \wc[]{lu}{i33p}-2 y_\tau y_t \delta_{i3} 
\delta_{p3} V^*_{3v} \wc[]{qe}{qv3i}\,,\\
%%
\dotwc[(3)]{lequ}{iiqp}&=
-\frac{1}{2} y_t y_\tau \delta_{i3} V^*_{3q} 
\wc[]{eu}{3i3p}+\frac{1}{2} y_b^2 \delta_{q3} 
\wc[(3)]{lequ}{ii3p}+\frac{1}{2} y_\tau^2 \delta_{i3} 
\wc[(3)]{lequ}{3iqp}+y_\tau^2 \delta_{i3} \wc[(3)]{lequ}{i3qp}+y_t^2 
\delta_{p3} \wc[(3)]{lequ}{iiq3}+\frac{1}{2} y_t^2 V^*_{3q} V_{3v}
\wc[(3)]{lequ}{iivp}\\
&-\frac{1}{2} y_t y_\tau \delta_{i3} \delta_{p3} 
V^*_{3w} \wc[(1)]{lq}{i3qw}+\frac{3}{2} y_t y_\tau \delta_{i3} 
\delta_{p3} V^*_{3w} \wc[(3)]{lq}{i3qw}-\frac{1}{2} y_t y_\tau 
\delta_{i3} V^*_{3q} \wc[]{lu}{i33p}-\frac{1}{2} y_t y_\tau 
\delta_{i3} \delta_{p3} V^*_{3v} \wc[]{qe}{qv3i}\,.
\end{aligned}
\ee





\noindent
\section{Class 9}

{

\noindent
\underline{\bf \boldmath $H^6, H^4D^2$}:

\be
\begin{aligned}
\dotwc[]{H}{} &= 6 \lambda y_b \wc[]{dH}{33}-12 y_b^3 \wc[]{dH}{33}+6 \lambda y_b \wc[*]{dH}{33}-12 y_b^3 \wc[*]{dH}{33}+2 \lambda y_\tau \wc[]{eH}{33}-4 y_\tau^3 \wc[]{eH}{33} \\ 
&+2 \lambda y_\tau \wc[*]{eH}{33}-4 y_\tau^3 \wc[*]{eH}{33}+\frac{8}{3} g_2^2 \lambda \wc[(3)]{Hl}{vv}-8 \lambda y_\tau^2 \wc[(3)]{Hl}{33}+8 g_2^2 \lambda \wc[(3)]{Hq}{vv}-24 \lambda y_t^2 V_{3v} V^*_{3w} \wc[(3)]{Hq}{vw} \\ 
&-24 \lambda y_b^2 \wc[(3)]{Hq}{33}+12 \lambda y_b y_t \wc[]{Hud}{33}+12 \lambda y_b y_t \wc[*]{Hud}{3v} V_{3v}+6 \lambda y_t \wc[]{uH}{v3} V_{3v}-12 y_t^3 \wc[]{uH}{v3} V_{3v}+6 \lambda y_t \wc[*]{uH}{w3} V^*_{3w} \\ 
&-12 y_t^3 \wc[*]{uH}{w3} V^*_{3w}-\frac{9 \wc[]{H}{} g_1^2}{2}-\frac{27 \wc[]{H}{} g_2^2}{2}+54 \wc[]{H}{} \lambda+18 \wc[]{H}{} y_b^2+18 \wc[]{H}{} y_t \\ 
&+6 \wc[]{H}{} y_\tau^2-3 \wc[]{HB}{} g_1^4-3 \wc[]{HB}{} g_1^2 g_2^2+6 \wc[]{HB}{} g_1^2 \lambda+\frac{20}{3} \wc[]{H\square}{} g_2^2 \lambda-40 \wc[]{H\square}{} \lambda \\ 
&-\frac{3 \wc[]{HD}{} g_1^4}{4}-\frac{3}{2} \wc[]{HD}{} g_1^2 g_2^2+3 \wc[]{HD}{} g_1^2 \lambda-\frac{3 \wc[]{HD}{} g_2^4}{4}-3 \wc[]{HD}{} g_2^2 \lambda+12 \wc[]{HD}{} \lambda \\ 
&-3 \wc[]{HW}{} g_1^2 g_2^2-9 \wc[]{HW}{} g_2^4+18 \wc[]{HW}{} g_2^2 \lambda-3 \wc[]{HWB}{} g_1^3 g_2-3 \wc[]{HWB}{} g_1 g_2^3+6 \wc[]{HWB}{} g_1 g_2 \lambda\,,
\end{aligned}
\ee
\be
\begin{aligned}
\dotwc[]{H\Box}{} &= -\frac{2}{3} g_1^2 \wc[]{Hd}{vv}+6 y_b^2 \wc[]{Hd}{33}-\frac{2}{3} g_1^2 \wc[]{He}{vv}+2 y_\tau^2 \wc[]{He}{33}-\frac{2}{3} g_1^2 \wc[(1)]{Hl}{vv} \\ 
&-2 y_\tau^2 \wc[(1)]{Hl}{33}+2 g_2^2 \wc[(3)]{Hl}{vv}-6 y_\tau^2 \wc[(3)]{Hl}{33}+\frac{2}{3} g_1^2 \wc[(1)]{Hq}{vv}+6 y_t^2 V_{3v} V^*_{3w} \wc[(1)]{Hq}{vw}-6 y_b^2 \wc[(1)]{Hq}{33} \\ 
&+6 g_2^2 \wc[(3)]{Hq}{vv}-18 y_t^2 V_{3v} V^*_{3w} \wc[(3)]{Hq}{vw}-18 y_b^2 \wc[(3)]{Hq}{33}+\frac{4}{3} g_1^2 \wc[]{Hu}{vv}-6 y_t^2 \wc[]{Hu}{33}+6 y_b y_t \wc[]{Hud}{33} \\ 
&+6 y_b y_t \wc[*]{Hud}{3v} V_{3v}-\frac{4 \wc[]{H\square}{} g_1^2}{3}-4 \wc[]{H\square}{} g_2^2+12 \wc[]{H\square}{} \lambda+12 \wc[]{H\square}{} y_b^2+12 \wc[]{H\square}{} y_t \\ 
&+4 \wc[]{H\square}{} y_\tau^2+\frac{5 \wc[]{HD}{} g_1^2}{3}\,,
\end{aligned}
\ee

\be
\begin{aligned}
\dotwc[]{HD}{} & = -\frac{8}{3} g_1^2 \wc[]{Hd}{vv}+24 y_b^2 \wc[]{Hd}{33}-\frac{8}{3} g_1^2 \wc[]{He}{vv}+8 y_\tau^2 \wc[]{He}{33}-\frac{8}{3} g_1^2 \wc[(1)]{Hl}{vv} \\ 
&-8 y_\tau^2 \wc[(1)]{Hl}{33}+\frac{8}{3} g_1^2 \wc[(1)]{Hq}{vv}+24 y_t^2 V_{3v} V^*_{3w} \wc[(1)]{Hq}{vw}-24 y_b^2 \wc[(1)]{Hq}{33}+\frac{16}{3} g_1^2 \wc[]{Hu}{vv}-24 y_t^2 \wc[]{Hu}{33} \\ 
&-12 y_b y_t \wc[]{Hud}{33}-12 y_b y_t \wc[*]{Hud}{3v} V_{3v}+\frac{20 \wc[]{H\square}{} g_1^2}{3}-\frac{5 \wc[]{HD}{} g_1^2}{6}+\frac{9 \wc[]{HD}{} g_2^2}{2}+6 \wc[]{HD}{} \lambda \\ 
&+12 \wc[]{HD}{} y_b^2+12 \wc[]{HD}{} y_t^2+4 \wc[]{HD}{} y_\tau^2\,.
\end{aligned}
\ee


\noindent
\underline{\bf \boldmath $X^2H^2$}:


\be
\begin{aligned}
\dotwc[]{HB}{} & = g_1 y_b \wc[]{dB}{33}+g_1 y_b \wc[*]{dB}{33}+3 g_1 y_\tau \wc[]{eB}{33}+3 g_1 y_\tau \wc[*]{eB}{33}-5 g_1 y_t \wc[]{uB}{v3} V_{3v}-5 g_1 y_t \wc[*]{uB}{w3} V^*_{3w} \\ 
&+\frac{85 \wc[]{HB}{} g_1^2}{6}-\frac{9 \wc[]{HB}{} g_2^2}{2}+6 \wc[]{HB}{} \lambda+6 \wc[]{HB}{} y_b^2+6 \wc[]{HB}{} y_t^2+2 \wc[]{HB}{} y_\tau +3 \wc[]{HWB}{} g_1 g_2\,,\\ 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% 
\dotwc[]{HW}{} & = -3 g_2 y_b \wc[]{dW}{33}-3 g_2 y_b \wc[*]{dW}{33}-g_2 y_\tau \wc[]{eW}{33}-g_2 y_\tau \wc[*]{eW}{33}-3 g_2 y_t \wc[]{uW}{v3} V_{3v} \\ 
&-3 g_2 y_t \wc[*]{uW}{w3} V^*_{3w}-\frac{3 \wc[]{HW}{} g_1^2}{2}-\frac{53 \wc[]{HW}{} g_2^2}{6}+6 \wc[]{HW}{} \lambda+6 \wc[]{HW}{} y_b^2+6 \wc[]{HW}{} y_t \\ 
&+2 \wc[]{HW}{} y_\tau^2+\wc[]{HWB}{} g_1 g_2-15 \wc[]{W}{} g_2^3\,, \\
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% 
\dotwc[]{HG}{} & = -2 g_s y_b \wc[]{dG}{33}-2 g_s y_b \wc[*]{dG}{33}-2 g_s y_t \wc[]{uG}{v3} V_{3v}-2 g_s y_t \wc[*]{uG}{w3} V^*_{3w}-\frac{3 \wc[]{HG}{} g_1^2}{2} \\ 
&-\frac{9 \wc[]{HG}{} g_2^2}{2}-14 \wc[]{HG}{} g_s^2+6 \wc[]{HG}{} \lambda+6 \wc[]{HG}{} y_b^2+6 \wc[]{HG}{} y_t^2+2 \wc[]{HG}{} y_\tau^2\,, 
\end{aligned}
\ee

\be
\begin{aligned}
\dotwc[]{HWB}{} & = -3 g_2 y_b \wc[]{dB}{33}-3 g_2 y_b \wc[*]{dB}{33}+g_1 y_b \wc[]{dW}{33}+g_1 y_b \wc[*]{dW}{33}-g_2 y_\tau \wc[]{eB}{33} \\ 
&-g_2 y_\tau \wc[*]{eB}{33}+3 g_1 y_\tau \wc[]{eW}{33}+3 g_1 y_\tau \wc[*]{eW}{33}+3 g_2 y_t \wc[]{uB}{v3} V_{3v}+3 g_2 y_t \wc[*]{uB}{w3} V^*_{3w}+5 g_1 y_t \wc[]{uW}{v3} V_{3v} \\ 
&+5 g_1 y_t \wc[*]{uW}{w3} V^*_{3w}+2 \wc[]{HB}{} g_1 g_2+2 \wc[]{HW}{} g_1 g_2+\frac{19 \wc[]{HWB}{} g_1^2}{3}+\frac{4 \wc[]{HWB}{} g_2^2}{3}+2 \wc[]{HWB}{} \lambda \\ 
&+6 \wc[]{HWB}{} y_b^2+6 \wc[]{HWB}{} y_t^2+2 \wc[]{HWB}{} y_\tau^2+3 \wc[]{W}{} g_1 g_2^2\,, 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\end{aligned}
\ee

\be
\begin{aligned}
\dotwc[]{H\tilde B}{} & = -i g_1 y_b \wc[]{dB}{33}+i g_1 y_b \wc[*]{dB}{33}-3 i g_1 y_\tau \wc[]{eB}{33}+3 i g_1 y_\tau \wc[*]{eB}{33}+5 i g_1 y_t \wc[]{uB}{v3} V_{3v} \\ 
&-5 i g_1 y_t \wc[*]{uB}{w3} V^*_{3w}+\frac{85 \wc[]{H\tilde B}{} g_1^2}{6}-\frac{9 \wc[]{H\tilde B}{} g_2^2}{2}+6 \wc[]{H\tilde B}{} \lambda+6 \wc[]{H\tilde B}{} y_b^2+6 \wc[]{H\tilde B}{} y_t \\ 
&+2 \wc[]{H\tilde B}{} y_\tau^2+3 \wc[]{H\tilde WB}{} g_1 g_2\,, \\
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\dotwc[]{H\tilde W}{} & = 3 i g_2 y_b \wc[]{dW}{33}-3 i g_2 y_b \wc[*]{dW}{33}+i g_2 y_\tau \wc[]{eW}{33}-i g_2 y_\tau \wc[*]{eW}{33}+3 i g_2 y_t \wc[]{uW}{v3} V_{3v}-3 i g_2 y_t \wc[*]{uW}{w3} V^*_{3w} \\ 
&-\frac{3 \wc[]{H\tilde W}{} g_1^2}{2}-\frac{53 \wc[]{H\tilde W}{} g_2^2}{6}+6 \wc[]{H\tilde W}{} \lambda+6 \wc[]{H\tilde W}{} y_b^2+6 \wc[]{H\tilde W}{} y_t^2+2 \wc[]{H\tilde W}{} y_\tau \\ 
&+\wc[]{H\tilde WB}{} g_1 g_2-15 \wc[]{\tilde W}{} g_2^3\,, 
\end{aligned}
\ee

\be
\begin{aligned}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\dotwc[]{H\tilde G}{} & = 2 i g_s y_b \wc[]{dG}{33}-2 i g_s y_b \wc[*]{dG}{33}+2 i g_s y_t \wc[]{uG}{v3} V_{3v}-2 i g_s y_t \wc[*]{uG}{w3} V^*_{3w}-\frac{3 \wc[]{H\tilde G}{} g_1^2}{2}-\frac{9 \wc[]{H\tilde G}{} g_2^2}{2} \\ 
&-14 \wc[]{H\tilde G}{} g_s^2+6 \wc[]{H\tilde G}{} \lambda+6 \wc[]{H\tilde G}{} y_b^2+6 \wc[]{H\tilde G}{} y_t^2+2 \wc[]{H\tilde G}{} y_\tau^2\,, \\
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\dotwc[]{H\tilde WB}{} & = 3 i g_2 y_b \wc[]{dB}{33}-3 i g_2 y_b \wc[*]{dB}{33}-i g_1 y_b \wc[]{dW}{33}+i g_1 y_b \wc[*]{dW}{33}+i g_2 y_\tau \wc[]{eB}{33}-i g_2 y_\tau \wc[*]{eB}{33} \\ 
&-3 i g_1 y_\tau \wc[]{eW}{33}+3 i g_1 y_\tau \wc[*]{eW}{33}-3 i g_2 y_t \wc[]{uB}{v3} V_{3v}+3 i g_2 y_t \wc[*]{uB}{w3} V^*_{3w}-5 i g_1 y_t \wc[]{uW}{v3} V_{3v}+5 i g_1 y_t \wc[*]{uW}{w3} V^*_{3w} \\ 
&+2 \wc[]{H\tilde B}{} g_1 g_2+2 \wc[]{H\tilde W}{} g_1 g_2+\frac{19 \wc[]{H\tilde WB}{} g_1^2}{3}+\frac{4 \wc[]{H\tilde WB}{} g_2^2}{3}+2 \wc[]{H\tilde WB}{} \lambda+6 \wc[]{H\tilde WB}{} y_b \\ 
&+6 \wc[]{H\tilde WB}{} y_t^2+2 \wc[]{H\tilde WB}{} y_\tau^2+3 \wc[]{\tilde W}{} g_1 g_2^2\,. 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\end{aligned}
\ee

\noindent
\underline{\bf \boldmath $f^2H^2D \to f^2H^3$}:

\be
\begin{aligned}
\dotwc[]{dH}{pr} & =  2 \lambda y_\tau \wc[*]{ledq}{33rp}-4 y_\tau^3 \wc[*]{ledq}{33rp}-4 \lambda y_b \wc[(1)]{qd}{p33r}+8 y_b^3 \wc[(1)]{qd}{p33r}-\frac{16}{3} \lambda y_b \wc[(8)]{qd}{p33r}+\frac{32}{3} y_b^3 \wc[(8)]{qd}{p33r} \\ 
&+\lambda y_t V_{3v} \wc[(1)]{quqd}{p3vr}+6 \lambda y_t V_{3v} \wc[(1)]{quqd}{v3pr}-2 y_t^3 V_{3w} \wc[(1)]{quqd}{p3wr}-12 y_t^3 V_{3w} \wc[(1)]{quqd}{w3pr}+\frac{4}{3} \lambda y_t V_{3v} \wc[(8)]{quqd}{p3vr}-\frac{8}{3} y_t^3 V_{3w} \wc[(8)]{quqd}{p3wr}\,,
\end{aligned}
\ee


\be
\begin{aligned}
\dotwc[]{uH}{pr} & = -2 \lambda y_\tau \wc[(1)]{lequ}{33pr}+4 y_\tau^3 \wc[(1)]{lequ}{33pr}-4 \lambda y_t V^*_{3v} \wc[(1)]{qu}{pv3r}+8 y_t^3 V^*_{3v} \wc[(1)]{qu}{pv3r}-\frac{16}{3} \lambda y_t V^*_{3v} \wc[(8)]{qu}{pv3r} \\ 
&+\frac{32}{3} y_t^3 V^*_{3v} \wc[(8)]{qu}{pv3r}+\lambda y_b \wc[(1)]{quqd}{3rp3}+6 \lambda y_b \wc[(1)]{quqd}{pr33}-2 y_b^3 \wc[(1)]{quqd}{3rp3}-12 y_b^3 \wc[(1)]{quqd}{pr33}+\frac{4}{3} \lambda y_b \wc[(8)]{quqd}{3rp3} \\ 
&-\frac{8}{3} y_b^3 \wc[(8)]{quqd}{3rp3}\,,
\end{aligned}
\ee

\be
\begin{aligned}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\dotwc[]{eH}{pr} & =  -4 \lambda y_\tau \wc[]{le}{p33r}+8 y_\tau^3 \wc[]{le}{p33r}+6 \lambda y_b \wc[]{ledq}{pr33}-12 y_b^3 \wc[]{ledq}{pr33} \\ 
&-6 \lambda y_t V_{3v} \wc[(1)]{lequ}{prv3}+12 y_t^3 V_{3w} \wc[(1)]{lequ}{prw3}\,.
\end{aligned}
\ee


\noindent
\underline{\bf \boldmath $f^2H^3 \to f^2H^3$}:

\be
\begin{aligned}
\dotwc[]{dH}{pr} &= g_1^2 y_b \wc[]{Hd}{3r} \delta_{p3}+3 g_2^2 y_b \wc[]{Hd}{3r} \delta_{p3}-2 \lambda y_b \wc[]{Hd}{3r} \delta_{p3}-2 y_b^3 \wc[]{Hd}{3r} \delta_{p3}+\frac{4}{3} g_2^2 y_b \wc[(3)]{Hl}{vv} \delta_{p3} \delta_{r3} \\ 
&-4 y_b y_\tau^2 \wc[(3)]{Hl}{33} \delta_{p3} \delta_{r3}-2 g_1^2 y_b \wc[(1)]{Hq}{p3} \delta_{r3}+2 \lambda y_b \wc[(1)]{Hq}{p3} \delta_{r3}+2 y_b^3 \wc[(1)]{Hq}{p3} \delta_{r3}-2 g_1^2 y_b \wc[(3)]{Hq}{p3} \delta_{r3} \\ 
&+4 g_2^2 y_b \wc[(3)]{Hq}{vv} \delta_{p3} \delta_{r3}+6 \lambda y_b \wc[(3)]{Hq}{p3} \delta_{r3}-12 y_b y_t^2 \delta_{p3} \delta_{r3} V_{3v} V^*_{3w} \wc[(3)]{Hq}{vw}+6 y_b y_t^2 V_{33} \delta_{r3} V^*_{3v} \wc[(3)]{Hq}{pv}-12 y_b^3 \wc[(3)]{Hq}{33} \delta_{p3} \delta_{r3} \\ 
&+6 y_b^2 y_t \wc[]{Hud}{33} \delta_{p3} \delta_{r3}+3 g_2^2 y_t \wc[]{Hud}{3r} V^*_{3p}-2 \lambda y_t \wc[]{Hud}{3r} V^*_{3p}-2 y_t^3 \wc[]{Hud}{3r} V^*_{3p}+6 y_b^2 y_t \wc[*]{Hud}{3v} \delta_{p3} \delta_{r3} V_{3v} \\ 
&+3 y_b y_t \wc[*]{uH}{v3} \delta_{p3} \delta_{r3} V^*_{3v}+3 y_b y_t \wc[*]{uH}{w3} \delta_{p3} \delta_{r3} V^*_{3w}-2 y_b y_t \wc[*]{uH}{33} \delta_{r3} V^*_{3p}\,,
\end{aligned}
\ee
\be
\begin{aligned}
\dotwc[]{uH}{pr} & = -2 y_b y_t \wc[*]{dH}{w3} \delta_{p3} \delta_{r3} V^*_{3w}+6 y_b y_t \wc[*]{dH}{33} \delta_{r3} V^*_{3p}+2 y_t y_\tau \wc[*]{eH}{33} \delta_{r3} V^*_{3p}+\frac{4}{3} g_2^2 y_t \wc[(3)]{Hl}{vv} \delta_{r3} V^*_{3p} \\ 
&-4 y_t y_\tau^2 \wc[(3)]{Hl}{33} \delta_{r3} V^*_{3p}+4 g_1^2 y_t \delta_{r3} V^*_{3v} \wc[(1)]{Hq}{pv}-2 \lambda y_t \delta_{r3} V^*_{3v} \wc[(1)]{Hq}{pv}-2 y_t^3 \delta_{r3} V^*_{3v} \wc[(1)]{Hq}{pv}-4 g_1^2 y_t \delta_{r3} V^*_{3v} \wc[(3)]{Hq}{pv} \\ 
&+4 g_2^2 y_t \wc[(3)]{Hq}{vv} \delta_{r3} V^*_{3p}+6 \lambda y_t \delta_{r3} V^*_{3v} \wc[(3)]{Hq}{pv}-12 y_t^3 \delta_{r3} V^*_{3p} V_{3v} V^*_{3w} \wc[(3)]{Hq}{vw}+6 y_b^2 y_t V^*_{33} \wc[(3)]{Hq}{p3} \delta_{r3}-12 y_b^2 y_t \wc[(3)]{Hq}{33} \delta_{r3} V^*_{3p} \\ 
&+g_1^2 y_t \wc[]{Hu}{3r} V^*_{3p}-3 g_2^2 y_t \wc[]{Hu}{3r} V^*_{3p}+2 \lambda y_t \wc[]{Hu}{3r} V^*_{3p}+2 y_t^3 \wc[]{Hu}{3r} V^*_{3p}+6 y_b y_t^2 \wc[]{Hud}{33} \delta_{r3} V^*_{3p} \\ 
&+3 g_2^2 y_b \wc[*]{Hud}{r3} \delta_{p3}-2 \lambda y_b \wc[*]{Hud}{r3} \delta_{p3}+6 y_b y_t^2 \wc[*]{Hud}{3v} \delta_{r3} V^*_{3p} V_{3v}-2 y_b^3 \wc[*]{Hud}{r3} \delta_{p3}-3 y_t^2 \wc[*]{uH}{v3} \delta_{r3} V^*_{3p} V^*_{3v} \\ 
&+3 y_t^2 \wc[*]{uH}{w3} \delta_{r3} V^*_{3p} V^*_{3w}\,,
\end{aligned}
\ee
\be
\begin{aligned}
\dotwc[]{eH}{pr} & = -3 g_1^2 y_\tau \wc[]{He}{3r} \delta_{p3}+3 g_2^2 y_\tau \wc[]{He}{3r} \delta_{p3}-2 \lambda y_\tau \wc[]{He}{3r} \delta_{p3}-2 y_\tau^3 \wc[]{He}{3r} \delta_{p3} \\ 
&-6 g_1^2 y_\tau \wc[(1)]{Hl}{p3} \delta_{r3}+2 \lambda y_\tau \wc[(1)]{Hl}{p3} \delta_{r3}+2 y_\tau^3 \wc[(1)]{Hl}{p3} \delta_{r3}-6 g_1^2 y_\tau \wc[(3)]{Hl}{p3} \delta_{r3}+\frac{4}{3} g_2^2 y_\tau \wc[(3)]{Hl}{vv} \delta_{p3} \delta_{r3} \\ 
&+6 \lambda y_\tau \wc[(3)]{Hl}{p3} \delta_{r3}-4 y_\tau^3 \wc[(3)]{Hl}{33} \delta_{p3} \delta_{r3}+4 g_2^2 y_\tau \wc[(3)]{Hq}{vv} \delta_{p3} \delta_{r3}-12 y_t^2 y_\tau \delta_{p3} \delta_{r3} V_{3v} V^*_{3w} \wc[(3)]{Hq}{vw}-12 y_b^2 y_\tau \wc[(3)]{Hq}{33} \delta_{p3} \delta_{r3} \\ 
&+6 y_b y_t y_\tau \wc[]{Hud}{33} \delta_{p3} \delta_{r3}+6 y_b y_t y_\tau \wc[*]{Hud}{3v} \delta_{p3} \delta_{r3} V_{3v}+3 y_t y_\tau \wc[*]{uH}{v3} \delta_{p3} \delta_{r3} V^*_{3v}+3 y_t y_\tau \wc[*]{uH}{w3} \delta_{p3} \delta_{r3} V^*_{3w}\,.
\end{aligned}
\ee



\noindent
\underline{\bf \boldmath Bosonic $\to f^2H^3$}:



\be
\begin{aligned}
\dotwc[]{dH}{pr} & = \frac{11}{2} y_b^2 \wc[]{dH}{3r} \delta_{p3}+5 y_b^2 \wc[]{dH}{p3} \delta_{r3}+6 y_b^2 \wc[]{dH}{33} \delta_{p3} \delta_{r3}-\frac{23}{12} g_1^2 \wc[]{dH}{pr}-\frac{27}{4} g_2^2 \wc[]{dH}{pr} \\ 
&-8 g_s^2 \wc[]{dH}{pr}+12 \lambda \wc[]{dH}{pr}-\frac{3}{2} y_t^2 V^*_{3p} V_{3v} \wc[]{dH}{vr}+9 y_b^2 \wc[]{dH}{pr}+9 y_t^2 \wc[]{dH}{pr} \\ 
&+3 y_\tau^2 \wc[]{dH}{pr}+2 y_b y_\tau \wc[]{eH}{33} \delta_{p3} \delta_{r3}+3 y_b y_t \wc[]{uH}{v3} \delta_{p3} \delta_{r3} V_{3v}-3 y_b y_t \wc[]{uH}{w3} \delta_{p3} \delta_{r3} V_{3w}-y_b y_t \wc[]{uH}{p3} \delta_{r3} \\ 
&+3 y_b y_t \wc[*]{uH}{v3} \delta_{p3} \delta_{r3} V^*_{3v}+3 y_b y_t \wc[*]{uH}{w3} \delta_{p3} \delta_{r3} V^*_{3w}-2 y_b y_t \wc[*]{uH}{33} \delta_{r3} V^*_{3p}\,,
\end{aligned}
\ee
\be
\begin{aligned}
\dotwc[]{uH}{pr} & = -y_b y_t \wc[]{dH}{p3} \delta_{r3}-2 y_b y_t \wc[*]{dH}{w3} \delta_{p3} \delta_{r3} V^*_{3w}+6 y_b y_t \wc[*]{dH}{33} \delta_{r3} V^*_{3p}+2 y_t y_\tau \wc[*]{eH}{33} \delta_{r3} V^*_{3p} \\ 
&+3 y_t^2 \wc[]{uH}{v3} \delta_{r3} V^*_{3p} V_{3v}+3 y_t^2 \wc[]{uH}{w3} \delta_{r3} V^*_{3p} V_{3w}-\frac{3}{2} y_b^2 \wc[]{uH}{3r} \delta_{p3}+5 y_t^2 \wc[]{uH}{p3} \delta_{r3}-\frac{35}{12} g_1^2 \wc[]{uH}{pr} \\ 
&-\frac{27}{4} g_2^2 \wc[]{uH}{pr}-8 g_s^2 \wc[]{uH}{pr}+12 \lambda \wc[]{uH}{pr}+\frac{11}{2} y_t^2 V^*_{3p} V_{3v} \wc[]{uH}{vr}+9 y_b^2 \wc[]{uH}{pr} \\ 
&+9 y_t^2 \wc[]{uH}{pr}+3 y_\tau^2 \wc[]{uH}{pr}-3 y_t^2 \wc[*]{uH}{v3} \delta_{r3} V^*_{3p} V^*_{3v}+3 y_t^2 \wc[*]{uH}{w3} \delta_{r3} V^*_{3p} V^*_{3w}\,,
\end{aligned}
\ee

\be
\begin{aligned}
\dotwc[]{eH}{pr} & = 6 y_b y_\tau \wc[]{dH}{33} \delta_{p3} \delta_{r3}+\frac{11}{2} y_\tau^2 \wc[]{eH}{3r} \delta_{p3}+5 y_\tau^2 \wc[]{eH}{p3} \delta_{r3}+2 y_\tau^2 \wc[]{eH}{33} \delta_{p3} \delta_{r3}-\frac{21}{4} g_1^2 \wc[]{eH}{pr} \\ 
&-\frac{27}{4} g_2^2 \wc[]{eH}{pr}+12 \lambda \wc[]{eH}{pr}+9 y_b^2 \wc[]{eH}{pr}+9 y_t^2 \wc[]{eH}{pr}+3 y_\tau^2 \wc[]{eH}{pr} \\ 
&+3 y_t y_\tau \wc[]{uH}{v3} \delta_{p3} \delta_{r3} V_{3v}-3 y_t y_\tau \wc[]{uH}{w3} \delta_{p3} \delta_{r3} V_{3w}+3 y_t y_\tau \wc[*]{uH}{v3} \delta_{p3} \delta_{r3} V^*_{3v}+3 y_t y_\tau \wc[*]{uH}{w3} \delta_{p3} \delta_{r3} V^*_{3w}\,.
\end{aligned}
\ee

}



\end{document}

